Stellar Signatures of Inhomogeneous Big Bang Nucleosynthesis

We evaluate abundance anomalies generated in patches of the universe where the baryon-to-photon ratio was locally enhanced by possibly many orders of magnitude in the range $\eta = 10^{-10} - 10^{-1}$. Our study is motivated by the possible survival of rare dense regions in the early universe, the most extreme of which, above a critical threshold, collapsed to form primordial black holes. If this occurred, one may expect there to also be a significant population of early-forming stars that formed in similar but subthreshold patches. We derive a range of element abundance signatures by performing BBN simulations at high values of the baryon-to-photon ratio that may be detectable in any surviving first generation stars of around a solar mass. Our predictions apply to metal-poor galactic halo stars, to old globular star clusters and to dwarf galaxies, and we compare with observations in each of these cases.

==> anc/AlterBBN_data_reduced.out <==
            eta              p             H2             H3            He4            Li7            C12            C13            N13            N14            N15            O16            O17           Ne20           Na23           Mg25           Al26           Al27           Si28           Si29           Si30            P31            S32            S33            S34           Cl35           Ar36           Ar37           Ar38            K39           Ca40           Ti44           Ti47            V47           Ti48            V48           Cr48           Ti49            V49           Cr49           Cr50           Cr51           Mn51           Mn52           Fe52           Mn53           Fe54           Fe55           Co55           Fe56           Co56           Ni56           Fe57           Co57           Ni57           Ni58           Ni59           Ni62           Cu62           Zn62           Cu63           Zn64           Ge68           Ga69           Ge69           Ge70           Ge71           As71           Ge72           As72           Se72           As73           Se73           Se76           Br76           Kr76           Se77           Br77           Kr78           Kr80           Sr80           Kr81           Kr82           Sr82           Sr84           Sr86            Y86           Zr86           Sr87            Y87           Zr90           Nb90           Mo90           Mo94           Tc94           Mo95           Tc95           Ru96           Tc97           Ru97          Ru100          Rh100          Pd100          Rh101          Pd101          Pd102          Pd103          Pd104          Cd106          Ag107          Cd109          In109          Cd116          Te128          Cs137          Ba138          La139          Ce140          Ce141          Pr141          Ce142          Nd142          Pr143          Nd143          Ce144          Nd144          Nd146          Nd147          Nd148          Pm149          Sm149          Sm154          Gd157
  1.000000e-015  9.999800e-001  1.018760e-005  2.167620e-012  1.333750e-016  4.022510e-033  3.270820e-038  4.998890e-044  1.265360e-070  3.688960e-044  1.601220e-038  1.490640e-036  4.137700e-041  2.550810e-038  1.997250e-035  3.759300e-037  5.049880e-042  1.263630e-038  1.392700e-033  1.316810e-036  3.366890e-033  1.093990e-035  1.225130e-037  6.585190e-039  3.337220e-035  3.284320e-039  4.579230e-039  1.657560e-040  1.094720e-035  3.552650e-040  3.094590e-038  1.400310e-040  4.906340e-036  3.194970e-097  2.507130e-034  7.985950e-038  9.038110e-044  3.704690e-036  1.962230e-038  3.693730e-072  5.283370e-035  1.293470e-036  5.845190e-098  3.924960e-043  9.390230e-060  2.478670e-038  2.196500e-035  2.100660e-036  1.163200e-049  2.136290e-034  7.539080e-043  5.262700e-045  1.772640e-036  1.633060e-039  1.729550e-046  9.870880e-037  1.399900e-037  4.517020e-035  1.065020e-059  5.971470e-058  3.582760e-040  1.645550e-038  3.744320e-040  7.899920e-039  1.146760e-044  2.483700e-036  3.470680e-038  1.605320e-045  9.369290e-036  8.469200e-042  5.722190e-041  8.586050e-041  8.242530e-057  4.153620e-035  6.867850e-047  1.686950e-048  3.974430e-036  2.946600e-042  1.354130e-035  1.964790e-034  3.454180e-090  3.333960e-035  1.374100e-035  2.422210e-036  1.846400e-034  1.106940e-034  6.224500e-045  8.736660e-046  4.440630e-036  8.846980e-040  6.910700e-034  4.901270e-052  2.021430e-064  5.797660e-037  5.601150e-059  1.466670e-037  3.190030e-044  9.802830e-036  1.058500e-036  8.472660e-039  1.777570e-035  1.279650e-037  4.085370e-037  4.483180e-036  7.503460e-050  3.898200e-035  3.182900e-036  2.290080e-036  1.154540e-034  1.854510e-035  1.951830e-036  1.693330e-067  1.180050e-041  2.799720e-040  1.944150e-037  1.434200e-043  2.729930e-037  5.157700e-035  4.789810e-039  2.782630e-034  1.709630e-039  2.636240e-033  2.471640e-037  9.783850e-035  2.213860e-045  1.218390e-035  4.898950e-038  2.867610e-042  3.559750e-043  1.617340e-039  1.372310e-036  3.559220e-040  2.627630e-032
  1.259000e-015  9.999740e-001  1.282580e-005  3.794750e-012  3.484980e-016  4.965490e-033  3.387320e-038  6.505150e-044  1.556850e-070  3.698530e-044  1.284620e-038  1.532600e-036  5.355450e-041  3.126370e-038  1.943820e-035  4.624860e-037  7.655570e-042  1.023960e-038  1.352430e-033  1.593040e-036  3.234970e-033  1.070840e-035  1.172250e-037  6.326110e-039  3.180260e-035  3.953040e-039  4.346820e-039  1.427920e-040  1.042800e-035  4.254510e-040  2.940510e-038  1.263330e-040  5.819820e-036  2.069180e-097  2.377960e-034  5.377170e-038  4.132090e-044  4.424050e-036  1.957300e-038  4.396430e-072  4.983610e-035  1.421630e-036  8.479960e-102  4.367830e-043  1.538990e-060  2.461330e-038  2.069430e-035  2.095460e-036  6.496260e-050  2.021560e-034  6.988550e-043  4.331280e-045  2.107940e-036  1.635960e-039  9.085700e-047  9.253430e-037  1.376070e-037  4.264770e-035  1.790720e-061  1.004040e-059  4.028110e-040  1.536030e-038  3.416910e-040  8.589490e-039  1.033710e-044  2.316030e-036  3.968260e-038  1.607530e-045  8.769320e-036  7.358040e-042  4.971400e-041  8.924200e-041  1.412100e-057  3.831950e-035  3.172990e-047  7.078970e-049  4.556450e-036  2.506440e-042  1.196080e-035  1.773990e-034  7.572090e-094  3.722650e-035  1.534190e-035  2.011910e-036  1.655680e-034  1.071980e-034  2.817530e-045  3.891170e-046  5.239070e-036  7.050080e-040  6.467660e-034  2.826370e-052  1.622780e-065  6.933910e-037  2.798060e-060  1.327480e-037  1.727490e-044  8.819090e-036  1.146880e-036  8.496180e-039  1.534880e-035  1.041620e-037  3.325420e-037  4.658680e-036  1.968100e-050  3.488710e-035  3.391720e-036  2.983410e-036  1.012770e-034  1.918910e-035  2.254960e-036  6.114840e-069  2.979610e-041  3.068840e-040  2.814290e-037  1.834100e-043  2.794380e-037  5.123960e-035  5.546910e-039  2.767450e-034  2.138840e-039  2.629090e-033  3.303940e-037  1.048580e-034  5.314440e-045  1.467060e-035  7.976430e-038  8.633060e-042  1.368130e-042  2.298320e-039  1.712630e-036  3.675080e-040  3.272760e-032
  1.585000e-015  9.999680e-001  1.614730e-005  6.719230e-012  9.285590e-016  6.127630e-033  3.468140e-038  8.366670e-044  2.138260e-070  3.820840e-044  9.728810e-039  1.578540e-036  6.943890e-041  3.798930e-038  1.875330e-035  5.647310e-037  1.145630e-041  7.840000e-039  1.302950e-033  1.916080e-036  3.080600e-033  1.043970e-035  1.111080e-037  5.968420e-039  2.999440e-035  4.666740e-039  4.080420e-039  1.204630e-040  9.829070e-036  5.040580e-040  2.763590e-038  1.112890e-040  6.821650e-036  4.551450e-097  2.229170e-034  3.322940e-038  3.108580e-044  5.221360e-036  1.890490e-038  8.066420e-072  4.640160e-035  1.571910e-036  8.336210e-101  4.981670e-043  2.169770e-060  2.434830e-038  1.922850e-035  2.082670e-036  7.453710e-050  1.888910e-034  6.059620e-043  3.624800e-045  2.473950e-036  1.635150e-039  5.787140e-047  8.549550e-037  1.344460e-037  3.976220e-035  7.090970e-062  3.975830e-060  4.467820e-040  1.411600e-038  3.055330e-040  9.329150e-039  1.185290e-044  2.124920e-036  4.579300e-038  1.793460e-045  8.085000e-036  6.460700e-042  4.365140e-041  9.136840e-041  3.608780e-057  3.470240e-035  3.252620e-047  7.653550e-049  5.109170e-036  2.462600e-042  1.024840e-035  1.563320e-034  1.421790e-091  4.037500e-035  1.758130e-035  1.617790e-036  1.445930e-034  1.036620e-034  2.762500e-045  3.849010e-046  6.123020e-036  5.910530e-040  5.961550e-034  4.160260e-052  5.814840e-065  8.452380e-037  1.216500e-059  1.235310e-037  1.729160e-044  7.721390e-036  1.195900e-036  9.408960e-039  1.272930e-035  9.033690e-038  2.884060e-037  4.614410e-036  4.339600e-050  3.045810e-035  3.545300e-036  3.819780e-036  8.587610e-035  1.891240e-035  2.581250e-036  5.263980e-068  7.523700e-041  3.402390e-040  3.975480e-037  3.209760e-043  2.868930e-037  5.081970e-035  6.419880e-039  2.748480e-034  2.669700e-039  2.620300e-033  4.690760e-037  1.125340e-034  1.272340e-044  1.737880e-035  1.244430e-037  2.676930e-041  5.282010e-042  4.147940e-039  2.404840e-036  3.535000e-040  4.064850e-032
  1.995000e-015  9.999590e-001  2.032530e-005  1.203740e-011  2.517920e-015  7.696680e-033  3.500350e-038  1.059850e-043  2.364380e-070  3.940780e-044  6.869890e-039  1.628700e-036  9.019220e-041  4.570320e-038  1.791140e-035  6.839760e-037  1.689080e-041  5.738130e-039  1.245450e-033  2.290510e-036  2.906350e-033  1.013920e-035  1.042320e-037  5.632370e-039  2.795440e-035  5.505830e-039  3.779620e-039  9.722200e-041  9.153230e-036  5.901130e-040  2.563530e-038  9.522890e-041  7.886280e-036  1.103460e-097  2.062390e-034  1.757890e-038  1.459700e-044  6.081730e-036  1.775310e-038  9.694640e-072  4.255850e-035  1.697540e-036  3.585530e-101  5.056220e-043  1.240070e-060  2.397510e-038  1.758830e-035  2.058720e-036  5.169200e-050  1.740220e-034  4.801150e-043  2.710430e-045  2.861190e-036  1.623590e-039  2.540920e-047  7.766830e-037  1.303180e-037  3.653510e-035  4.869190e-062  2.730110e-060  4.979900e-040  1.272880e-038  2.657660e-040  1.009120e-038  1.058750e-044  1.912060e-036  4.987850e-038  1.674170e-045  7.321560e-036  5.225080e-042  3.530290e-041  9.070180e-041  3.521560e-057  3.074580e-035  2.013240e-047  4.787910e-049  5.578460e-036  2.009900e-042  8.459920e-036  1.338030e-034  3.008150e-091  4.227350e-035  2.056360e-035  1.211300e-036  1.222670e-034  1.000280e-034  1.625160e-045  2.268440e-046  7.078540e-036  4.085340e-040  5.391510e-034  3.401160e-052  6.190510e-065  1.036120e-036  1.292590e-059  1.224540e-037  1.125750e-044  6.539960e-036  1.192780e-036  8.748860e-039  1.011850e-035  6.742260e-038  2.152510e-037  4.306460e-036  4.173290e-050  2.582270e-035  3.459350e-036  4.747070e-036  6.984510e-035  1.757120e-035  2.912980e-036  8.602540e-068  1.899060e-040  3.820770e-040  5.445840e-037  9.253720e-043  2.978370e-037  5.052610e-035  7.275250e-039  2.726340e-034  3.324540e-039  2.608860e-033  6.640800e-037  1.236090e-034  3.029960e-044  2.109270e-035  1.936350e-037  7.968690e-041  2.034880e-041  6.963380e-039  3.964040e-036  3.305280e-040  5.031730e-032
  2.512000e-015  9.999490e-001  2.558710e-005  2.190740e-011  6.966630e-015  1.069530e-032  3.480520e-038  1.320690e-043  3.413300e-070  4.036940e-044  4.454960e-039  1.684020e-036  1.173980e-040  5.439070e-038  1.692020e-035  8.210660e-037  2.447890e-041  4.105710e-039  1.179140e-033  2.715770e-036  2.711490e-033  9.807030e-036  9.662160e-038  5.184710e-039  2.571840e-035  6.320430e-039  3.450720e-039  7.695950e-041  8.412780e-036  6.816810e-040  2.345340e-038  7.870050e-041  8.975220e-036  3.518380e-097  1.879390e-034  8.164060e-039  7.416730e-045  6.976450e-036  1.647550e-038  1.231810e-071  3.835400e-035  1.840910e-036  5.149680e-101  5.227010e-043  6.111250e-061  2.345810e-038  1.579280e-035  2.020440e-036  4.011080e-050  1.576510e-034  3.452980e-043  2.048060e-045  3.251590e-036  1.601830e-039  1.141760e-047  6.908910e-037  1.248490e-037  3.303200e-035  4.121250e-062  2.310740e-060  5.398200e-040  1.122840e-038  2.244670e-040  1.084510e-038  1.093290e-044  1.682100e-036  5.507710e-038  1.703410e-045  6.496260e-036  4.273150e-042  2.887130e-041  8.761930e-041  2.896890e-057  2.655940e-035  1.413980e-047  3.345380e-049  5.902260e-036  1.832820e-042  6.675560e-036  1.105900e-034  2.273710e-091  4.242250e-035  2.416310e-035  8.630500e-037  9.938310e-035  9.609840e-035  1.070500e-045  1.492960e-046  8.082430e-036  2.872250e-040  4.762130e-034  2.965240e-052  4.617310e-065  1.254060e-036  8.370610e-060  1.327930e-037  8.542720e-045  5.304970e-036  1.121400e-036  8.789640e-039  7.569180e-036  5.296840e-038  1.691050e-037  3.728700e-036  3.733850e-050  2.106600e-035  3.279010e-036  5.640290e-036  5.380650e-035  1.515690e-035  3.211910e-036  7.525380e-068  4.782090e-040  4.385200e-040  7.151290e-037  3.873430e-042  3.099370e-037  5.020050e-035  8.355370e-039  2.695590e-034  4.122640e-039  2.594200e-033  9.882030e-037  1.358740e-034  7.221130e-044  2.547170e-035  2.830700e-037  2.455110e-040  7.792050e-041  1.529610e-038  7.643170e-036  2.898720e-040  6.201030e-032
  3.162000e-015  9.999360e-001  3.221080e-005  4.054750e-011  1.972300e-014  2.154890e-032  3.427590e-038  1.625970e-043  3.803640e-070  4.111180e-044  2.615430e-039  1.752690e-036  1.538020e-040  6.426460e-038  1.586670e-035  9.808830e-037  3.493950e-041  2.981890e-039  1.110440e-033  3.206380e-036  2.513350e-033  9.509240e-036  8.902100e-038  4.783960e-039  2.345670e-035  7.259040e-039  3.117650e-039  5.889960e-041  7.663590e-036  7.803310e-040  2.124160e-038  6.285160e-041  1.009300e-035  2.778370e-097  1.695240e-034  3.078460e-039  2.117910e-045  7.919680e-036  1.545990e-038  8.468420e-072  3.410940e-035  1.950290e-036  1.098320e-101  4.754540e-043  8.556110e-062  2.292390e-038  1.398640e-035  1.977060e-036  1.676940e-050  1.412110e-034  2.210210e-043  1.370320e-045  3.650020e-036  1.573600e-039  3.279780e-048  6.051100e-037  1.188640e-037  2.953950e-035  1.320290e-062  7.402750e-061  5.870960e-040  9.722960e-039  1.837170e-040  1.163340e-038  8.665830e-045  1.451540e-036  5.756500e-038  1.440610e-045  5.668670e-036  3.206770e-042  2.166630e-041  8.139350e-041  6.012470e-058  2.243250e-035  5.276880e-048  1.159730e-049  6.058550e-036  1.380220e-042  5.023380e-036  8.830040e-035  6.369050e-094  4.074740e-035  2.833220e-035  5.622560e-037  7.763480e-035  9.223970e-035  3.713980e-046  5.117140e-047  9.174110e-036  1.614010e-040  4.127410e-034  1.208010e-052  5.886360e-066  1.488840e-036  6.990110e-061  1.585600e-037  3.883570e-045  4.124760e-036  9.937490e-037  7.359650e-039  5.358580e-036  3.548700e-038  1.132940e-037  2.973880e-036  1.036720e-050  1.654360e-035  2.873610e-036  6.383890e-036  3.918550e-035  1.208640e-035  3.436820e-036  6.052280e-069  1.200670e-039  5.245150e-040  8.993370e-037  1.850340e-041  3.274800e-037  5.007070e-035  9.606250e-039  2.657620e-034  5.097490e-039  2.576330e-033  1.443910e-036  1.521910e-034  1.729210e-043  3.197130e-035  4.144690e-037  7.257500e-040  2.960080e-040  3.129690e-038  1.658730e-035  3.210240e-040  7.601320e-032
  3.981000e-015  9.999190e-001  4.054870e-005  7.638320e-011  5.684930e-014  8.208350e-032  3.349880e-038  1.979160e-043  5.670850e-070  4.142040e-044  1.359630e-039  1.832280e-036  2.023990e-040  7.517140e-038  1.472560e-035  1.164070e-036  4.891450e-041  2.267920e-039  1.039910e-033  3.768010e-036  2.316490e-033  9.263520e-036  8.153680e-038  4.359010e-039  2.123420e-035  8.212550e-039  2.788600e-039  4.481410e-041  6.927510e-036  8.859150e-040  1.906160e-038  4.820660e-041  1.121720e-035  9.962200e-097  1.514250e-034  9.478470e-040  1.282000e-045  8.900230e-036  1.493590e-038  1.473450e-071  2.991620e-035  2.057320e-036  4.492620e-094  4.260750e-043  5.731750e-061  2.237460e-038  1.221300e-035  1.928220e-036  2.296530e-050  1.250740e-034  1.250020e-043  8.944170e-046  4.046710e-036  1.539470e-039  1.136000e-048  5.206280e-037  1.121570e-037  2.616570e-035  1.360310e-061  7.627090e-060  6.275540e-040  8.252400e-039  1.453530e-040  1.246600e-038  9.502650e-045  1.226710e-036  6.003220e-038  1.356570e-045  4.862320e-036  2.368250e-042  1.600110e-041  7.268840e-041  1.559050e-056  1.849200e-035  7.241090e-048  1.954390e-049  6.011180e-036  1.225160e-042  3.573080e-036  6.773160e-035  9.087080e-087  3.718640e-035  3.267210e-035  3.371400e-037  5.783760e-035  8.794800e-035  4.500010e-046  6.427110e-047  1.034300e-035  8.897310e-041  3.497030e-034  2.330460e-052  6.430640e-064  1.707260e-036  1.567920e-058  2.004630e-037  4.730530e-045  3.042060e-036  8.172340e-037  6.760360e-039  3.536090e-036  2.463420e-038  7.864690e-038  2.144410e-036  1.249970e-049  1.234370e-035  2.382380e-036  6.787210e-036  2.657590e-035  8.763600e-036  3.496810e-036  7.275540e-066  2.998250e-039  6.836740e-040  1.065490e-036  8.929660e-041  3.490160e-037  4.998360e-035  1.145860e-038  2.607320e-034  6.287500e-039  2.553870e-033  2.151010e-036  1.716700e-034  4.204220e-043  4.138110e-035  6.070790e-037  2.173620e-039  1.111780e-039  8.424160e-038  3.769760e-035  8.734650e-040  9.258520e-032
  5.012000e-015  9.998980e-001  5.104440e-005  1.448520e-010  1.662790e-013  4.746830e-031  3.274190e-038  2.397930e-043  5.685870e-070  4.117090e-044  6.113020e-040  1.925080e-036  2.676830e-040  8.704230e-038  1.352610e-035  1.373620e-036  6.704730e-041  1.834340e-039  9.695270e-034  4.411600e-036  2.128050e-033  9.108120e-036  7.468110e-038  3.997650e-039  1.914570e-035  9.318020e-039  2.477400e-039  3.407380e-041  6.234730e-036  1.001320e-039  1.700420e-038  3.540320e-041  1.234700e-035  3.295320e-097  1.344060e-034  2.227810e-040  1.736960e-046  9.934220e-036  1.489980e-038  4.329140e-072  2.595190e-035  2.120570e-036  1.286030e-101  3.238980e-043  1.923930e-062  2.186460e-038  1.053990e-035  1.876720e-036  4.848760e-051  1.099230e-034  6.179800e-044  4.966110e-046  4.445480e-036  1.500330e-039  1.675980e-049  4.416610e-037  1.051600e-037  2.309700e-035  1.538550e-062  8.626490e-061  6.732350e-040  6.882500e-039  1.108060e-040  1.342460e-038  6.039840e-045  1.017390e-036  5.912580e-038  9.486200e-046  4.113050e-036  1.576220e-042  1.064960e-041  6.170870e-041  6.125250e-058  1.489340e-035  1.313090e-048  3.007020e-050  5.758430e-036  7.877880e-043  2.384460e-036  4.972680e-035  3.788070e-092  3.206610e-035  3.672050e-035  1.791150e-037  4.088260e-035  8.297080e-035  7.286640e-047  1.010640e-047  1.160750e-035  3.474330e-041  2.901310e-034  3.669230e-053  9.090020e-066  1.873500e-036  9.568090e-061  2.563180e-037  1.276380e-045  2.113940e-036  6.196830e-037  4.652200e-039  2.194910e-036  1.350000e-038  4.309940e-038  1.374340e-036  8.374320e-051  8.642210e-036  1.785950e-036  6.706520e-036  1.657630e-035  5.705460e-036  3.308050e-036  2.885540e-068  7.417580e-039  1.021500e-039  1.164160e-036  4.160310e-040  3.802350e-037  5.019870e-035  1.423560e-038  2.548710e-034  7.783270e-039  2.524890e-033  3.109800e-036  1.955330e-034  1.046670e-042  5.592340e-035  9.569430e-037  6.201030e-039  4.116810e-039  1.640490e-037  8.425080e-035  4.878550e-039  1.119170e-031
  6.310000e-015  9.998720e-001  6.425590e-005  2.779480e-010  4.944530e-013  3.177250e-030  3.248280e-038  2.935970e-043  7.573300e-070  4.052170e-044  2.342820e-040  2.046280e-036  3.581430e-040  1.004140e-037  1.237310e-035  1.623530e-036  9.033450e-041  1.579140e-039  9.069120e-034  5.185100e-036  1.964630e-033  9.127340e-036  6.897780e-038  3.678250e-039  1.736400e-035  1.055870e-038  2.205810e-039  2.702850e-041  5.642370e-036  1.137110e-039  1.521890e-038  2.492120e-041  1.357240e-035  4.620530e-097  1.197230e-034  4.101620e-041  3.410580e-047  1.111780e-035  1.532080e-038  2.171480e-072  2.245550e-035  2.188810e-036  1.770770e-101  2.365100e-043  9.080010e-063  2.158500e-038  9.082930e-036  1.840000e-036  2.176310e-051  9.694750e-035  2.718810e-044  2.598040e-046  4.891090e-036  1.470970e-039  2.655610e-050  3.727220e-037  9.870040e-038  2.061200e-035  1.595740e-062  8.947160e-061  7.207970e-040  5.695010e-039  8.194890e-041  1.474750e-038  4.768550e-045  8.359060e-037  5.829790e-038  6.962780e-046  3.468500e-036  1.017550e-042  6.875000e-042  5.016260e-041  5.088330e-058  1.181460e-035  5.161650e-049  1.199760e-050  5.358290e-036  5.718430e-043  1.490280e-036  3.503470e-035  1.063830e-091  2.614550e-035  4.019700e-035  8.492110e-038  2.745440e-035  7.763620e-035  2.430650e-047  3.379560e-048  1.307310e-035  1.210130e-041  2.385220e-034  1.439280e-053  8.904730e-066  1.976760e-036  7.858780e-061  3.234330e-037  6.512940e-046  1.392510e-036  4.337990e-037  3.347390e-039  1.313970e-036  7.330060e-039  2.340170e-038  7.790190e-037  5.970110e-051  5.656490e-036  1.248490e-036  6.165180e-036  9.505990e-036  3.340970e-036  2.888320e-036  4.507000e-068  1.810450e-038  1.763340e-039  1.152540e-036  1.832850e-039  4.179320e-037  5.056080e-035  1.914560e-038  2.476880e-034  9.759160e-039  2.488590e-033  4.516220e-036  2.230760e-034  2.720030e-042  7.797210e-035  1.670160e-036  1.770030e-038  1.497900e-038  3.564600e-037  1.765280e-034  2.960840e-038  1.341060e-031
  7.943000e-015  9.998380e-001  8.088200e-005  5.410840e-010  1.489370e-012  2.229430e-029  3.305480e-038  3.678400e-043  9.882680e-070  3.945950e-044  7.533930e-041  2.210260e-036  4.869130e-040  1.159130e-037  1.132050e-035  1.933220e-036  1.198930e-040  1.436180e-039  8.566060e-034  6.156510e-036  1.837260e-033  9.409840e-036  6.502120e-038  3.464970e-039  1.600070e-035  1.218140e-038  1.986780e-039  2.266420e-041  5.186750e-036  1.310680e-039  1.380340e-038  1.680770e-041  1.502470e-035  5.774330e-097  1.081640e-034  6.209980e-042  4.507370e-048  1.260290e-035  1.612110e-038  7.493710e-073  1.955620e-035  2.250520e-036  5.768400e-101  1.550070e-043  4.717070e-063  2.171830e-038  7.904120e-036  1.833850e-036  8.179020e-052  8.689260e-035  1.089200e-044  1.186030e-046  5.455580e-036  1.462320e-039  4.345930e-051  3.163550e-037  9.357110e-038  1.893390e-035  1.547580e-062  8.677090e-061  7.907800e-040  4.730940e-039  5.903220e-041  1.683780e-038  3.408830e-045  6.882200e-037  5.630390e-038  4.514200e-046  2.955170e-036  6.085050e-043  4.111330e-042  3.893810e-041  4.100370e-058  9.314100e-036  1.521560e-049  3.597980e-051  4.877780e-036  3.954960e-043  8.700830e-037  2.374740e-035  1.679470e-090  2.017550e-035  4.299820e-035  3.492380e-038  1.757230e-035  7.256030e-035  5.875720e-048  8.193080e-049  1.494670e-035  3.192450e-042  1.983890e-034  4.172730e-054  9.851450e-066  2.039490e-036  7.460890e-061  4.024490e-037  2.886880e-046  8.841140e-037  2.851750e-037  2.183690e-039  8.179630e-037  3.528860e-039  1.126610e-038  3.921030e-037  3.738850e-051  3.473100e-036  8.026470e-037  5.326560e-036  5.069480e-036  1.787970e-036  2.342280e-036  1.011330e-067  4.344610e-038  3.294850e-039  1.013150e-036  7.523630e-039  4.629600e-037  5.123770e-035  2.789280e-038  2.389290e-034  1.263380e-038  2.443000e-033  6.383130e-036  2.541070e-034  7.482260e-042  1.110210e-034  3.251390e-036  4.866110e-038  5.329710e-038  6.745090e-037  3.363810e-034  1.655310e-037  1.591870e-031
  1.000000e-014  9.997960e-001  1.018110e-004  1.057440e-009  4.545060e-012  1.623570e-028  3.468600e-038  4.760280e-043  1.298920e-069  3.795160e-044  2.011850e-041  2.434740e-036  6.750670e-040  1.343720e-037  1.039540e-035  2.331260e-036  1.569510e-040  1.370930e-039  8.209460e-034  7.419440e-036  1.748590e-033  1.002910e-035  6.291800e-038  3.353340e-039  1.506960e-035  1.432160e-038  1.819540e-039  2.026980e-041  4.870570e-036  1.542330e-039  1.275340e-038  1.080600e-041  1.680470e-035  6.338960e-097  9.972060e-035  1.114770e-042  3.827780e-049  1.454910e-035  1.724160e-038  1.584020e-073  1.721830e-035  2.323570e-036  2.302740e-101  9.382440e-044  1.385070e-063  2.234030e-038  6.981240e-036  1.863880e-036  2.578460e-052  7.971250e-035  4.106300e-045  4.726560e-047  6.209990e-036  1.479860e-039  1.138510e-051  2.718810e-037  8.996910e-038  1.817300e-035  8.937580e-063  5.011210e-061  8.933040e-040  3.975020e-039  4.143440e-041  2.029360e-038  2.319350e-045  5.716720e-037  5.421480e-038  2.662140e-046  2.566710e-036  3.397980e-043  2.295820e-042  2.881180e-041  1.494720e-058  7.310180e-036  3.047300e-050  7.051790e-052  4.347370e-036  2.843410e-043  4.689040e-037  1.539370e-035  6.541590e-092  1.462520e-035  4.487070e-035  1.218450e-038  1.066260e-035  6.786360e-035  9.325970e-049  1.295680e-049  1.740660e-035  6.306640e-043  1.701680e-034  9.274240e-055  3.548160e-066  2.103780e-036  1.640950e-061  4.998500e-037  1.139150e-046  5.523040e-037  1.799150e-037  1.373710e-039  5.856380e-037  1.569000e-039  5.009130e-039  1.766090e-037  1.242640e-051  2.010890e-036  4.822410e-037  4.380530e-036  2.563280e-036  8.977730e-037  1.801260e-036  3.941320e-068  1.020470e-037  6.128660e-039  7.663280e-037  2.841170e-038  5.066050e-037  5.226780e-035  4.391740e-038  2.287360e-034  1.742040e-038  2.385180e-033  8.842450e-036  2.869310e-034  2.196890e-041  1.588400e-034  6.727710e-036  1.298480e-037  1.845420e-037  1.138420e-036  5.712490e-034  8.202360e-037  1.871130e-031
  1.259000e-014  9.997440e-001  1.281640e-004  2.086860e-009  1.398930e-011  1.203050e-027  3.737010e-038  6.359370e-043  1.641370e-069  3.570790e-044  4.477240e-042  2.729110e-036  9.523290e-040  1.560660e-037  9.558020e-036  2.846320e-036  2.017080e-040  1.367460e-039  7.979160e-034  9.071440e-036  1.691280e-033  1.102880e-035  6.247690e-038  3.348380e-039  1.448730e-035  1.718070e-038  1.689410e-039  1.897740e-041  4.666490e-036  1.848910e-039  1.197610e-038  6.513040e-042  1.891780e-035  5.443050e-097  9.378710e-035  3.630550e-043  1.833390e-050  1.708310e-035  1.854800e-038  1.836210e-074  1.526000e-035  2.383540e-036  1.929380e-101  5.160930e-044  2.350270e-064  2.337040e-038  6.247960e-036  1.923450e-036  6.685450e-053  7.488440e-035  1.488830e-045  1.548970e-047  7.210930e-036  1.515300e-039  3.263190e-052  2.356520e-037  8.713660e-038  1.832040e-035  3.198570e-063  1.793400e-061  1.045430e-039  3.363210e-039  2.791850e-041  2.593220e-038  1.416560e-045  4.768060e-037  5.116460e-038  1.344210e-046  2.268090e-036  1.703590e-043  1.151020e-042  1.996150e-041  3.057630e-059  5.642570e-036  3.669110e-051  8.080270e-053  3.747080e-036  2.154270e-043  2.270220e-037  9.354330e-036  1.533930e-093  9.747070e-036  4.514010e-035  3.420020e-039  6.016980e-036  6.307850e-035  8.531460e-050  1.175750e-050  2.047910e-035  8.518690e-044  1.517310e-034  2.260060e-055  7.083180e-067  2.193440e-036  1.726830e-062  6.225180e-037  3.816190e-047  3.422830e-037  1.102930e-037  8.154680e-040  5.099070e-037  6.212130e-040  1.983260e-039  7.079410e-038  2.462390e-052  1.087040e-036  2.661570e-037  3.419540e-036  1.240820e-036  4.306490e-037  1.334970e-036  8.117760e-069  2.341440e-037  1.100150e-038  4.698110e-037  9.760680e-038  5.366260e-037  5.375630e-035  7.294720e-038  2.169860e-034  2.652060e-038  2.313370e-033  1.183890e-035  3.192590e-034  6.895680e-041  2.254430e-034  1.408820e-035  3.306420e-037  6.185040e-037  1.629700e-036  8.564930e-034  3.518360e-036  2.178960e-031
  1.585000e-014  9.996770e-001  1.612940e-004  4.146810e-009  4.356580e-011  9.159370e-027  4.104900e-038  8.731290e-043  2.163980e-069  3.263330e-044  8.540240e-043  3.102190e-036  1.362290e-039  1.809870e-037  8.765970e-036  3.514420e-036  2.532610e-040  1.430310e-039  7.857150e-034  1.123880e-035  1.659540e-033  1.247320e-035  6.355930e-038  3.459710e-039  1.417630e-035  2.100030e-038  1.583920e-039  1.822380e-041  4.547880e-036  2.250990e-039  1.139440e-038  3.613230e-042  2.128360e-035  3.452470e-097  8.970920e-035  1.620700e-043  7.446500e-052  2.031050e-035  1.985140e-038  1.982720e-075  1.350990e-035  2.401540e-036  1.351210e-101  2.613350e-044  2.309770e-064  2.462520e-038  5.624840e-036  1.994670e-036  2.925230e-053  7.169940e-035  5.267330e-046  3.986720e-048  8.492600e-036  1.552420e-039  8.802550e-053  2.041150e-037  8.396220e-038  1.939900e-035  5.040640e-063  2.826230e-061  1.269410e-039  2.838670e-039  1.766370e-041  3.502730e-038  8.887090e-046  3.951880e-037  4.663650e-038  5.927380e-047  2.023800e-036  7.396720e-044  4.997550e-043  1.268580e-041  6.039730e-059  4.191380e-036  5.232310e-052  1.261860e-053  3.057250e-036  1.916880e-043  9.490850e-038  5.166220e-036  1.725160e-090  5.781350e-036  4.299910e-035  7.205950e-040  3.059910e-036  5.752960e-035  8.580340e-051  1.200420e-051  2.393000e-035  7.986890e-045  1.401960e-034  1.904160e-055  4.286680e-066  2.296940e-036  9.147210e-062  7.685730e-037  1.839780e-047  2.078570e-037  6.528760e-038  4.748800e-040  5.125010e-037  2.168730e-040  6.923800e-040  2.456970e-038  2.712230e-052  5.309740e-037  1.300800e-037  2.467210e-036  5.659550e-037  1.962190e-037  9.500660e-037  2.459010e-067  5.281820e-037  2.102770e-038  2.281460e-037  3.016690e-037  5.386060e-037  5.571110e-035  1.233380e-037  2.029890e-034  4.521340e-038  2.224240e-033  1.514610e-035  3.475360e-034  2.275080e-040  3.139640e-034  2.884070e-035  7.945330e-037  1.989860e-036  2.140030e-036  1.132400e-033  1.276000e-035  2.517510e-031
  1.995000e-014  9.995940e-001  2.030020e-004  8.235200e-009  1.361170e-010  7.057860e-026  4.541450e-038  1.217820e-042  3.041820e-069  2.867830e-044  1.559040e-043  3.541340e-036  1.956830e-039  2.073900e-037  7.935220e-036  4.358170e-036  3.075500e-040  1.579380e-039  7.781570e-034  1.400760e-035  1.639320e-033  1.438270e-035  6.553520e-038  3.653990e-039  1.400460e-035  2.562400e-038  1.484050e-039  1.776510e-041  4.469660e-036  2.758390e-039  1.087390e-038  1.793470e-042  2.362100e-035  2.921800e-097  8.658880e-035  7.586280e-044  1.037560e-053  2.422520e-035  2.083460e-038  6.567680e-077  1.178340e-035  2.370840e-036  1.105050e-101  1.257980e-044  1.180260e-065  2.571440e-038  5.016800e-036  2.041870e-036  6.093590e-054  6.916430e-035  1.836740e-046  7.804520e-049  1.001900e-035  1.564310e-039  1.552310e-053  1.738250e-037  7.894180e-038  2.139970e-035  6.095200e-064  3.417520e-062  1.559100e-039  2.347280e-039  1.014770e-041  4.930000e-038  4.597670e-046  3.192570e-037  4.120340e-038  2.166420e-047  1.793730e-036  2.716330e-044  1.835260e-043  7.247240e-042  2.960060e-060  2.894230e-036  1.931360e-053  4.144670e-055  2.281780e-036  1.891860e-043  3.232420e-038  2.475980e-036  2.468260e-094  2.910230e-036  3.778400e-035  1.049700e-040  1.335200e-036  5.041230e-035  2.098060e-052  2.879560e-053  2.703810e-035  7.037860e-046  1.317710e-034  6.611140e-056  1.700440e-067  2.333120e-036  1.128220e-063  9.043350e-037  4.497260e-048  1.179150e-037  3.583760e-038  2.576160e-040  5.249260e-037  6.285310e-041  2.006620e-040  6.897330e-039  1.624380e-053  2.182140e-037  5.336450e-038  1.542580e-036  2.275050e-037  8.094890e-038  6.186690e-037  6.172460e-069  1.177550e-036  4.608400e-038  8.432130e-038  8.326570e-037  4.984510e-037  5.804690e-035  2.072810e-037  1.870990e-034  8.429880e-038  2.113990e-033  1.883430e-035  3.672050e-034  7.689230e-040  4.257650e-034  5.662260e-035  1.831600e-036  6.101150e-036  2.451460e-036  1.338300e-033  3.841020e-035  2.890350e-031
  2.512000e-014  9.994890e-001  2.554830e-004  1.650230e-008  4.293360e-010  5.541070e-025  4.983090e-038  1.695160e-042  4.418430e-069  2.436640e-044  4.992240e-044  3.990160e-036  2.773790e-039  2.305490e-037  6.958720e-036  5.351820e-036  3.555630e-040  1.863960e-039  7.664610e-034  1.736470e-035  1.617100e-033  1.675300e-035  6.810850e-038  3.971630e-039  1.386430e-035  3.121000e-038  1.376920e-039  1.719900e-041  4.397090e-036  3.375470e-039  1.032700e-038  7.733470e-043  2.551940e-035  8.704420e-097  8.378710e-035  3.477400e-044  2.135830e-055  2.874630e-035  2.109770e-038  3.365170e-078  9.978140e-036  2.237250e-036  2.756880e-101  5.691710e-045  7.050640e-066  2.619220e-038  4.377860e-036  2.029910e-036  2.741960e-054  6.664010e-035  6.338410e-047  1.109180e-049  1.172010e-035  1.522260e-039  2.448500e-054  1.430820e-037  7.097770e-038  2.431030e-035  5.304380e-064  2.974110e-062  1.948530e-039  1.864620e-039  5.083470e-042  7.088870e-038  2.503760e-046  2.463710e-037  3.396860e-038  6.869430e-048  1.550250e-036  7.813500e-045  5.279140e-044  3.645320e-042  2.747470e-060  1.787580e-036  8.622720e-055  1.975290e-056  1.497400e-036  2.188730e-043  8.396520e-039  9.781690e-037  5.094990e-092  1.179930e-036  2.988570e-035  9.395120e-042  4.735570e-037  4.170990e-035  5.448810e-054  7.556170e-055  2.882110e-035  1.180400e-046  1.237690e-034  6.348560e-056  5.495000e-067  2.213360e-036  2.122950e-063  9.721290e-037  1.661060e-048  5.915770e-038  1.736400e-038  1.316550e-040  4.912710e-037  1.413050e-041  4.511250e-041  1.443730e-039  8.808550e-054  6.963690e-038  1.676240e-038  7.778140e-037  7.442580e-038  2.965660e-038  3.475650e-037  9.368570e-068  2.553000e-036  1.061210e-037  2.124920e-038  2.039680e-036  4.310130e-037  6.054580e-035  3.343160e-037  1.689180e-034  1.633620e-037  1.979930e-033  2.218790e-035  3.743070e-034  2.579940e-039  5.583490e-034  1.050870e-034  3.936440e-036  1.763640e-035  2.865210e-036  1.451630e-033  9.423150e-035  3.302550e-031
  3.162000e-014  9.993570e-001  3.214480e-004  3.303480e-008  1.354650e-009  4.361780e-024  5.377580e-038  2.330990e-042  6.265740e-069  2.134990e-044  5.164490e-044  4.393530e-036  3.841910e-039  2.457550e-037  5.840670e-036  6.466440e-036  3.888590e-040  2.387830e-039  7.470240e-034  2.130530e-035  1.588180e-033  1.963020e-035  7.141350e-038  4.498260e-039  1.372910e-035  3.801650e-038  1.259050e-039  1.634610e-041  4.319760e-036  4.111890e-039  9.720770e-039  2.813600e-043  2.658710e-035  1.166890e-096  8.109780e-035  1.536650e-044  2.214120e-056  3.382470e-035  2.036150e-038  9.361980e-079  8.114810e-036  1.984280e-036  3.564430e-101  2.305290e-045  1.226960e-066  2.570420e-038  3.698810e-036  1.932590e-036  8.184650e-055  6.381250e-035  2.161750e-047  1.252440e-050  1.350760e-035  1.408730e-039  2.712770e-055  1.123410e-037  6.008150e-038  2.818150e-035  1.337370e-064  7.498480e-063  2.496760e-039  1.402430e-039  2.128860e-042  1.023780e-037  1.001630e-046  1.788960e-037  2.522660e-038  1.644710e-048  1.286270e-036  1.598940e-045  1.080320e-044  1.603790e-042  4.605430e-061  9.509850e-037  1.108150e-056  2.499550e-058  8.300230e-037  2.375150e-043  1.540660e-039  3.010750e-037  7.307290e-093  3.645060e-037  2.089940e-035  4.498520e-043  1.283600e-037  3.219280e-035  3.547250e-056  4.897800e-057  2.843480e-035  2.634560e-047  1.149760e-034  3.278470e-056  2.262860e-067  1.906900e-036  2.939690e-064  9.259130e-037  3.278340e-049  2.495200e-038  7.089340e-039  5.304760e-041  3.910170e-037  2.051610e-042  6.549880e-042  2.059390e-040  1.085380e-054  1.594650e-038  3.700410e-039  2.965060e-037  1.829520e-038  1.107080e-038  1.601590e-037  8.533180e-068  5.232850e-036  2.275860e-037  3.761880e-039  4.428630e-036  3.604710e-037  6.307760e-035  5.058210e-037  1.483620e-034  3.133030e-037  1.818430e-033  2.412530e-035  3.659310e-034  8.353400e-039  7.036650e-034  1.821400e-034  7.641200e-036  4.761590e-035  2.911790e-036  1.496280e-033  1.869420e-034  3.759940e-031
  3.981000e-014  9.991920e-001  4.044170e-004  6.613800e-008  4.271250e-009  3.426230e-023  5.680910e-038  3.145710e-042  8.653640e-069  2.216330e-044  7.613050e-044  4.694610e-036  5.162950e-039  2.486960e-037  4.644170e-036  7.661540e-036  4.018410e-040  3.340020e-039  7.194260e-034  2.583320e-035  1.554030e-033  2.311880e-035  7.534680e-038  5.302600e-039  1.361500e-035  4.584520e-038  1.132890e-039  1.535540e-041  4.241290e-036  4.985530e-039  9.064180e-039  8.375650e-044  2.649530e-035  2.124820e-096  7.847870e-035  6.664200e-045  5.179870e-057  3.944420e-035  1.856190e-038  5.237970e-079  6.276960e-036  1.659150e-036  5.687300e-101  8.865170e-046  3.026600e-067  2.404760e-038  3.001950e-036  1.742570e-036  2.928630e-055  6.064930e-035  7.225790e-048  1.978850e-051  1.529010e-035  1.226030e-039  4.541390e-056  8.314630e-038  4.724460e-038  3.301260e-035  3.867010e-065  2.168190e-063  3.228780e-039  9.862390e-040  7.124920e-043  1.460160e-037  3.533380e-047  1.210170e-037  1.711020e-038  3.470500e-049  1.008580e-036  2.237210e-046  1.511560e-045  6.180820e-043  8.749020e-062  4.196020e-037  7.153490e-059  1.489320e-060  3.728220e-037  2.726290e-043  1.829320e-040  6.781000e-038  2.403690e-092  8.082780e-038  1.273580e-035  1.004830e-044  2.480180e-038  2.295670e-035  9.475320e-059  1.218020e-059  2.554740e-035  6.095450e-048  1.051370e-034  1.861590e-056  1.666960e-067  1.459680e-036  6.563410e-065  7.658900e-037  5.291310e-050  8.420580e-039  2.321070e-039  1.818020e-041  2.513420e-037  1.913100e-043  6.107680e-043  1.812800e-041  1.264870e-055  2.423390e-039  5.440330e-040  8.057170e-038  3.118320e-039  6.157390e-039  5.800040e-038  2.246190e-067  9.725670e-036  4.271260e-037  1.067550e-039  8.531860e-036  3.071400e-037  6.553240e-035  7.220500e-037  1.257350e-034  5.771340e-037  1.629180e-033  2.449690e-035  3.406410e-034  2.563450e-038  8.476020e-034  2.909620e-034  1.359980e-035  1.187780e-034  3.119850e-036  1.509830e-033  3.007820e-034  4.271030e-031
  5.012000e-014  9.989830e-001  5.085500e-004  1.323030e-007  1.353440e-008  2.733040e-022  5.869920e-038  4.155870e-042  9.321550e-069  3.006130e-044  1.108370e-043  4.854400e-036  6.712850e-039  2.373640e-037  3.471990e-036  8.908640e-036  3.942660e-040  5.055410e-039  6.858890e-034  3.101610e-035  1.518860e-033  2.739510e-035  8.107610e-038  6.704060e-039  1.355630e-035  5.586350e-038  1.002100e-039  1.400920e-041  4.169910e-036  6.025910e-039  8.372570e-039  1.968530e-044  2.502630e-035  5.490540e-097  7.570550e-035  2.735440e-045  7.841550e-058  4.553990e-035  1.577470e-038  1.908640e-079  4.562010e-036  1.268590e-036  1.349260e-101  2.921280e-046  1.653620e-068  2.118840e-038  2.317690e-036  1.468120e-036  5.592690e-056  5.713680e-035  2.327970e-048  4.339380e-052  1.694260e-035  9.870780e-040  8.497910e-057  5.709160e-038  3.395680e-038  3.857320e-035  2.567030e-066  1.439310e-064  4.339780e-039  6.406580e-040  1.794850e-043  2.021900e-037  7.308180e-048  7.618110e-038  9.925570e-039  5.402900e-050  7.326010e-037  1.811030e-047  1.223600e-046  2.027120e-043  1.891040e-063  1.471020e-037  2.692760e-061  1.320360e-063  1.297200e-037  2.562060e-043  1.257170e-041  1.033370e-038  5.900320e-095  1.196670e-038  6.646370e-036  8.466160e-047  3.128720e-039  1.492490e-035  1.692360e-061  3.848360e-063  2.052730e-035  1.164140e-048  9.426610e-035  4.198150e-057  1.119620e-068  9.697360e-037  7.122110e-067  5.482760e-037  3.157330e-051  2.142730e-039  5.750910e-040  4.088720e-042  1.241870e-037  8.649210e-045  2.761300e-044  8.677710e-043  2.016590e-057  2.233910e-040  4.731040e-041  1.464910e-038  3.343020e-040  5.430360e-039  1.571500e-038  2.794320e-068  1.583110e-035  6.925140e-037  1.397810e-039  1.463970e-035  2.806320e-037  6.826710e-035  9.643260e-037  1.013510e-034  1.011840e-036  1.413520e-033  2.191060e-035  3.009500e-034  7.392230e-038  9.706060e-034  4.222440e-034  2.074880e-035  2.709360e-034  2.758900e-036  1.511900e-033  3.996050e-034  4.839970e-031
  6.310000e-014  9.987220e-001  6.393130e-004  2.629050e-007  4.260970e-008  2.148390e-021  5.977090e-038  5.413110e-042  1.408130e-068  4.958620e-044  1.546770e-043  4.891840e-036  8.503570e-039  2.138210e-037  2.441670e-036  1.026950e-035  3.726500e-040  8.178700e-039  6.535210e-034  3.722460e-035  1.491140e-033  3.277600e-035  8.810240e-038  8.862330e-039  1.357570e-035  6.704200e-038  8.698920e-040  1.266720e-041  4.109100e-036  7.250870e-039  7.650520e-039  3.570770e-045  2.211930e-035  1.128150e-096  7.221240e-035  1.096390e-045  2.703490e-058  5.185640e-035  1.235610e-038  1.764870e-079  3.066550e-036  9.009380e-037  2.625410e-101  9.480750e-047  1.087680e-068  1.731530e-038  1.679100e-036  1.137820e-036  2.664880e-056  5.326040e-035  7.095770e-049  9.921910e-053  1.828730e-035  7.242000e-040  2.258460e-057  3.568360e-038  2.191310e-038  4.429450e-035  1.391900e-066  7.804250e-065  5.743500e-039  3.811170e-040  3.179470e-044  2.669190e-037  1.490330e-048  4.592430e-038  5.195680e-039  8.673680e-051  4.806870e-037  8.310950e-049  5.615240e-048  5.435220e-044  5.081880e-064  3.900530e-038  1.114520e-062  1.351320e-066  3.338200e-038  2.851010e-043  4.384750e-043  9.706430e-040  2.561290e-091  1.085370e-039  2.898140e-036  2.240220e-049  2.314280e-040  8.663840e-036  5.622380e-063  8.121360e-067  1.439890e-035  2.317360e-049  8.237820e-035  2.571240e-057  4.488860e-068  5.425020e-037  6.711350e-067  3.552010e-037  2.365270e-052  3.821770e-040  9.998670e-041  7.674370e-043  4.461400e-038  2.079680e-046  6.639510e-046  1.951160e-044  1.865460e-058  1.128970e-041  2.311470e-042  1.660140e-039  2.009030e-041  5.607160e-039  3.016580e-039  1.509710e-066  2.219020e-035  9.784590e-037  2.807890e-039  2.247770e-035  2.733020e-037  7.136180e-035  1.255690e-036  7.659490e-035  1.696190e-036  1.175190e-033  1.809260e-035  2.495370e-034  2.014170e-037  1.053240e-033  5.474690e-034  2.871530e-035  5.591260e-034  3.071620e-036  1.512060e-033  4.528900e-034  5.434510e-031
  7.943000e-014  9.983930e-001  8.036780e-004  5.135230e-007  1.323310e-007  1.649030e-020  6.068820e-038  7.006990e-042  1.673960e-068  8.823950e-044  2.080780e-043  4.845910e-036  1.058290e-038  1.819820e-037  1.614560e-036  1.186890e-035  3.446850e-040  1.399150e-038  6.283790e-034  4.508580e-035  1.478030e-033  3.975740e-035  9.868910e-038  1.261900e-038  1.369250e-035  8.103710e-038  7.401280e-040  1.113410e-041  4.061000e-036  8.687710e-039  6.901730e-039  5.460400e-046  1.800470e-035  7.808640e-097  6.718520e-035  4.048120e-046  5.906580e-059  5.781440e-035  8.762280e-039  9.489080e-080  1.867250e-036  5.704060e-037  1.574930e-101  2.627050e-047  9.055960e-070  1.288520e-038  1.123630e-036  7.968150e-037  6.111590e-057  4.918500e-035  1.997670e-049  1.869190e-053  1.916360e-035  4.741680e-040  4.007600e-058  1.980540e-038  1.241430e-038  4.917440e-035  1.248040e-067  6.997640e-066  7.653840e-039  2.085960e-040  3.613380e-045  3.296390e-037  1.560390e-049  2.915150e-038  2.282960e-039  1.046320e-051  2.760030e-037  1.716490e-050  1.159720e-049  1.111430e-044  5.802380e-066  7.367190e-039  1.543560e-064  1.552810e-069  6.086580e-039  2.606650e-043  6.548960e-045  4.986510e-041  1.727940e-093  5.387050e-041  1.018600e-036  1.368100e-052  8.758780e-042  4.370810e-036  4.835150e-065  4.801950e-070  8.563470e-036  3.697680e-050  6.965450e-035  5.000750e-058  4.716760e-069  2.463140e-037  5.777040e-069  2.601010e-037  5.005940e-054  4.357010e-041  1.113600e-041  8.247460e-044  1.093330e-038  1.779310e-048  5.680540e-048  1.700810e-046  1.012460e-060  2.760540e-043  5.388310e-044  1.075400e-040  5.845820e-043  5.955210e-039  3.819980e-040  5.880440e-067  2.697840e-035  1.231260e-036  6.155010e-039  3.111600e-035  2.754980e-037  7.541860e-035  1.595590e-036  5.305220e-035  2.757780e-036  9.246610e-034  1.294240e-035  1.933840e-034  5.245360e-037  1.083750e-033  6.243130e-034  3.337380e-035  1.036170e-033  2.921130e-036  1.505640e-033  4.553500e-034  6.133980e-031
  1.000000e-013  9.979790e-001  1.010590e-003  9.938180e-007  4.103320e-007  1.271420e-019  6.902520e-038  9.083350e-042  2.097490e-068  1.598200e-043  2.718740e-043  4.750490e-036  1.303120e-038  1.455690e-037  9.980170e-037  1.386880e-035  3.158220e-040  2.513430e-038  6.140320e-034  5.552530e-035  1.484150e-033  4.902240e-035  1.150590e-037  1.934040e-038  1.393830e-035  9.848750e-038  6.174510e-040  9.544480e-042  4.028640e-036  1.034300e-038  6.125180e-039  1.082300e-046  1.324190e-035  4.802230e-097  5.981080e-035  1.403350e-046  1.416120e-059  6.237870e-035  5.516860e-039  5.755610e-080  1.002570e-036  3.154820e-037  7.836480e-102  6.320700e-048  1.711960e-070  8.539660e-039  6.799820e-037  4.938370e-037  1.697810e-057  4.535330e-035  5.334410e-050  2.959600e-054  1.951350e-035  2.707310e-040  6.215970e-059  9.461080e-039  6.001710e-039  5.195740e-035  2.242890e-068  1.257560e-066  1.003730e-038  1.090930e-040  2.366950e-046  3.745410e-037  9.555280e-051  2.227080e-038  8.733690e-040  1.022050e-052  1.334850e-037  1.379770e-052  9.320600e-052  1.634290e-045  8.873790e-068  9.179440e-040  1.463860e-066  3.139770e-072  7.940970e-040  2.189410e-043  3.444310e-047  1.213100e-042  7.099640e-093  1.271930e-042  2.752170e-037  1.449290e-056  1.438080e-043  1.850660e-036  2.577170e-067  6.826410e-073  4.162780e-036  4.907770e-051  5.653320e-035  9.687820e-059  2.116730e-069  8.674570e-038  1.800910e-070  2.963620e-037  5.385480e-056  2.835420e-042  7.090560e-043  4.989800e-045  1.699500e-039  4.677340e-051  1.493270e-050  4.655770e-049  4.347930e-063  2.798650e-045  5.180980e-046  3.569360e-042  6.934510e-045  6.379940e-039  3.043050e-041  3.156910e-066  2.951770e-035  1.425830e-036  1.319490e-038  3.938640e-035  2.816260e-037  8.080010e-035  2.012010e-036  3.298130e-035  4.403940e-036  6.778290e-034  8.095080e-036  1.386900e-034  1.327790e-036  1.068610e-033  6.183040e-034  3.263740e-035  1.722300e-033  2.749540e-036  1.496690e-033  4.212710e-034  6.949750e-031
  1.259000e-013  9.974600e-001  1.269130e-003  1.896230e-006  1.260660e-006  9.647400e-019  3.535630e-037  1.225010e-041  1.476810e-067  2.864800e-043  3.436730e-043  4.583550e-036  1.578300e-038  1.072570e-037  5.643880e-037  1.630570e-035  2.867220e-040  4.667380e-038  6.080000e-034  6.931690e-035  1.506050e-033  6.122800e-035  1.388220e-037  3.090600e-038  1.427420e-035  1.170490e-037  5.047540e-040  8.112490e-042  3.993100e-036  1.215050e-038  5.301110e-039  3.504930e-047  8.577960e-036  2.889460e-097  4.946870e-035  4.563200e-047  2.965430e-060  6.363430e-035  3.008640e-039  2.837150e-080  4.573540e-037  1.503170e-037  3.649290e-102  1.404240e-048  8.817370e-072  4.897750e-039  3.607060e-037  2.633610e-037  3.773830e-058  4.241010e-035  1.296870e-050  4.200210e-055  1.944960e-035  1.314570e-040  8.894190e-060  3.727550e-039  2.379050e-039  5.121710e-035  1.426370e-069  7.997510e-068  1.212070e-038  5.878220e-041  7.919600e-048  3.836570e-037  3.302680e-052  2.029040e-038  3.613800e-040  9.090070e-054  5.183460e-038  4.145660e-055  2.786090e-054  1.655190e-046  1.100840e-070  6.833980e-041  5.022420e-069  1.926810e-075  1.193630e-040  1.857320e-043  5.228100e-050  1.171910e-044  8.914660e-096  1.199060e-044  5.366370e-038  2.024350e-061  8.337740e-046  6.279400e-037  3.891540e-070  2.831650e-076  1.576160e-036  5.838080e-052  4.337760e-035  9.312740e-060  6.734830e-071  2.233890e-038  1.405660e-073  4.217070e-037  2.503930e-058  9.132300e-044  2.235700e-044  1.655090e-046  1.539610e-040  3.225370e-054  1.029720e-053  1.222210e-051  3.077920e-066  9.620780e-048  1.737120e-048  5.273350e-044  2.711990e-047  6.849190e-039  3.259020e-042  5.994580e-067  2.978660e-035  1.562720e-036  2.525170e-038  4.617850e-035  2.898670e-037  8.745350e-035  2.558620e-036  1.804060e-035  6.887860e-036  4.524230e-034  4.762370e-036  9.050130e-035  3.282680e-036  1.028100e-033  5.268050e-034  2.798420e-035  2.564220e-033  2.860780e-036  1.477420e-033  3.665140e-034  7.867760e-031
  1.585000e-013  9.968110e-001  1.591810e-003  3.475760e-006  3.754620e-006  6.930170e-018  1.029000e-035  4.040060e-041  5.536670e-066  5.034980e-043  4.206270e-043  4.339920e-036  1.875000e-038  7.113280e-038  2.852000e-037  1.919010e-035  2.572290e-040  8.858370e-038  6.086520e-034  8.754670e-035  1.543410e-033  7.736910e-035  1.792710e-037  5.339980e-038  1.470520e-035  1.402920e-037  4.083070e-040  6.752230e-042  3.947370e-036  1.401720e-038  4.437500e-039  1.170710e-047  4.828020e-036  1.476250e-097  3.687320e-035  1.269810e-047  7.713600e-061  5.978590e-035  1.375050e-039  1.977580e-080  1.694540e-037  5.740880e-038  1.653440e-102  2.478770e-049  4.221980e-072  2.358760e-039  1.619810e-037  1.171730e-037  1.350140e-058  4.172950e-035  2.722160e-051  4.693170e-056  1.971000e-035  5.276240e-041  1.125630e-060  1.151400e-039  7.364570e-040  4.627590e-035  6.221080e-070  3.488090e-068  1.390310e-038  3.428590e-041  1.267430e-049  3.485600e-037  5.770410e-054  1.893230e-038  2.093860e-040  7.725110e-055  1.534950e-038  1.491000e-057  8.517130e-057  1.084770e-047  3.017570e-072  2.662270e-042  1.210050e-071  9.702430e-079  5.113920e-041  1.376960e-043  5.114430e-052  4.533730e-047  8.504410e-093  4.529850e-047  6.969690e-039  2.567810e-066  1.324170e-048  1.615540e-037  3.932990e-073  6.315200e-080  4.392620e-037  5.149320e-053  3.097720e-035  1.296560e-060  1.044200e-070  3.919180e-039  1.326570e-074  6.073610e-037  4.167260e-060  1.219060e-045  2.925280e-046  2.218340e-048  7.354290e-042  3.722390e-058  1.188400e-057  1.147200e-051  1.045450e-065  1.998560e-050  1.716940e-051  2.929420e-046  2.685740e-050  7.357990e-039  2.560900e-042  6.171220e-065  2.863160e-035  1.665190e-036  4.117840e-038  5.132870e-035  2.990950e-037  9.564590e-035  3.175150e-036  8.868490e-036  1.043090e-035  2.677110e-034  2.880170e-036  5.322460e-035  7.865480e-036  9.949180e-034  3.914690e-034  1.995890e-035  3.453060e-033  2.937760e-036  1.446190e-033  3.035150e-034  8.919380e-031
  1.995000e-013  9.959980e-001  1.992610e-003  6.064000e-006  1.084770e-005  4.744730e-017  3.401120e-034  1.094590e-039  2.264850e-064  8.709730e-043  5.014980e-043  4.038740e-036  2.186810e-038  4.151510e-038  1.264000e-037  2.249140e-035  2.276280e-040  1.702140e-037  6.156760e-034  1.117730e-034  1.600210e-033  9.894530e-035  2.480270e-037  9.752280e-038  1.528720e-035  1.671870e-037  3.351860e-040  5.708730e-042  3.894770e-036  1.582400e-038  3.571370e-039  3.189170e-048  2.476240e-036  6.380290e-098  2.404290e-035  2.998060e-048  9.726330e-062  5.015580e-035  5.100780e-040  5.978640e-081  4.844680e-038  1.694090e-038  4.811320e-103  3.401720e-050  1.147780e-073  9.292410e-040  5.911750e-038  4.202930e-038  1.926730e-059  4.503560e-035  4.834180e-052  4.118400e-057  2.182180e-035  1.722100e-041  9.250610e-062  2.626300e-040  1.678860e-040  3.764720e-035  2.537400e-071  1.422690e-069  1.436320e-038  2.037170e-041  1.770280e-051  2.784190e-037  7.545180e-056  1.610710e-038  1.639380e-040  1.148710e-055  3.403670e-039  4.256610e-059  8.106060e-059  4.468920e-049  1.121880e-074  4.648880e-044  3.989820e-075  5.760810e-083  3.029880e-041  8.235180e-044  9.440710e-053  2.494740e-048  5.179190e-096  2.421450e-048  5.501010e-040  3.198680e-070  4.403830e-052  2.960920e-038  3.007230e-077  1.218680e-084  8.462400e-038  3.132280e-054  2.022890e-035  3.436450e-062  1.037930e-072  4.325120e-040  4.216060e-077  7.315590e-037  7.806630e-062  5.570290e-048  1.312040e-048  9.786500e-051  1.650420e-043  5.385750e-063  1.719410e-062  1.418340e-051  5.740740e-066  9.000240e-051  2.715860e-052  7.381190e-048  5.266680e-054  7.907230e-039  2.900080e-042  1.165520e-065  2.751990e-035  1.755620e-036  5.596200e-038  5.547640e-035  3.081410e-037  1.053800e-034  3.845900e-036  4.539320e-036  1.502030e-035  1.361650e-034  2.388340e-036  2.832150e-035  1.805530e-035  1.002050e-033  2.711660e-034  1.292240e-035  4.281800e-033  2.778850e-036  1.408160e-033  2.404590e-034  1.013560e-030
  2.512000e-013  9.949880e-001  2.485570e-003  1.000610e-005  3.032810e-005  3.095490e-016  1.100290e-032  4.540910e-038  9.979320e-063  2.058630e-042  5.897450e-043  3.707320e-036  2.514640e-038  2.090020e-038  4.935880e-038  2.604390e-035  1.985530e-040  3.287700e-037  6.264760e-034  1.437420e-034  1.672920e-033  1.276330e-034  3.651980e-037  1.857510e-037  1.595380e-035  1.965760e-037  2.862330e-040  5.032950e-042  3.803230e-036  1.724480e-038  2.713310e-039  6.699940e-049  1.468690e-036  7.082880e-098  1.323030e-035  5.753910e-049  9.173330e-063  3.590030e-035  1.455320e-040  1.360610e-081  9.880020e-039  3.578150e-039  2.889110e-103  3.590170e-051  1.126430e-075  2.888710e-040  1.644620e-038  1.146920e-038  1.980330e-060  5.348090e-035  6.909990e-053  2.725050e-058  2.792070e-035  4.481550e-042  5.723510e-063  4.057170e-041  2.586620e-041  2.691930e-035  4.719810e-073  2.646350e-071  1.294880e-038  1.085810e-041  4.829830e-053  1.947350e-037  1.970620e-057  1.196350e-038  1.282220e-040  3.190460e-056  6.732840e-040  7.379240e-060  5.197680e-061  1.146970e-050  1.615140e-077  3.043310e-046  1.985380e-077  2.692620e-086  1.527390e-041  4.162470e-044  1.506380e-053  5.847760e-049  4.412490e-103  5.606680e-049  2.289300e-041  2.660010e-072  2.661640e-056  3.505240e-039  3.127030e-082  2.982260e-090  1.023850e-038  1.327800e-055  1.170650e-035  3.462140e-064  9.786580e-076  2.655850e-041  1.871060e-080  6.924250e-037  8.757640e-064  6.623980e-051  1.532570e-051  1.157080e-053  1.450190e-045  6.865770e-069  2.152370e-068  1.719870e-051  1.528330e-066  7.085470e-051  3.142670e-052  8.153480e-048  1.353290e-056  8.462510e-039  3.107870e-042  1.622650e-067  2.755630e-035  1.840650e-036  6.281870e-038  5.928120e-035  3.096760e-037  1.157980e-034  4.485080e-036  3.124240e-036  2.013910e-035  5.672380e-035  2.728520e-036  1.439040e-035  3.923070e-035  1.058550e-033  2.012560e-034  8.819050e-036  4.984570e-033  2.666150e-036  1.351430e-033  1.809030e-034  1.154230e-030
  3.162000e-013  9.937370e-001  3.083930e-003  1.486490e-005  7.890000e-005  1.799250e-015  3.222760e-031  1.779480e-036  3.933540e-061  5.279290e-041  7.078840e-043  3.389960e-036  2.876420e-038  9.162940e-039  1.927910e-038  2.957280e-035  1.700970e-040  6.336000e-037  6.394110e-034  1.856570e-034  1.760580e-033  1.655370e-034  5.683080e-037  3.680360e-037  1.670360e-035  2.309020e-037  2.601240e-040  4.696580e-042  3.656490e-036  1.793920e-038  1.914060e-039  1.069050e-049  1.446540e-036  2.752080e-098  6.130210e-036  8.210710e-050  9.766970e-064  2.087940e-035  3.022880e-041  3.715590e-082  1.315050e-039  4.901580e-040  6.114520e-104  2.558240e-052  8.983590e-077  6.953940e-041  3.246180e-039  2.226220e-039  2.846930e-061  6.684480e-035  7.337490e-054  1.237950e-059  4.010760e-035  9.335560e-043  2.801790e-064  3.845250e-042  2.440930e-042  1.650120e-035  5.421080e-074  3.039540e-072  1.007710e-038  4.733890e-042  1.086670e-054  1.240360e-037  4.710530e-059  7.919720e-039  8.885330e-041  9.472760e-057  2.254600e-040  2.421750e-060  3.065110e-063  1.997000e-052  2.717110e-079  3.856040e-048  1.255600e-078  1.620290e-088  6.004880e-042  1.693150e-044  1.929290e-054  1.296940e-049  1.452030e-103  1.230430e-049  4.258920e-043  2.696180e-074  3.126840e-059  2.399170e-040  5.069440e-087  4.682210e-096  6.983580e-040  3.444980e-057  5.815510e-036  3.347270e-066  3.230290e-077  7.867770e-043  9.709110e-082  5.118490e-037  8.410890e-066  1.511130e-054  3.441400e-055  2.666080e-057  4.119700e-048  1.886770e-073  2.282600e-073  2.029270e-051  4.181470e-066  5.982680e-051  3.539200e-052  9.359740e-048  1.913800e-057  8.992570e-039  3.092710e-042  1.634430e-066  2.894290e-035  1.922510e-036  5.811610e-038  6.321430e-035  2.936150e-037  1.255410e-034  4.877550e-036  2.901830e-036  2.445030e-035  1.831860e-035  3.236860e-036  8.272220e-036  7.911910e-035  1.159140e-033  1.840320e-034  7.458490e-036  5.573200e-033  2.622900e-036  1.275510e-033  1.283880e-034  1.314130e-030
  3.981000e-013  9.922010e-001  3.794960e-003  1.980930e-005  1.912110e-004  9.302640e-015  8.144030e-030  6.123530e-035  1.152200e-059  3.510060e-039  1.798830e-042  3.107990e-036  3.294350e-038  4.071120e-039  1.121210e-038  3.240940e-035  1.413290e-040  1.201270e-036  6.487680e-034  2.387340e-034  1.853170e-033  2.141460e-034  9.100030e-037  7.411190e-037  1.742760e-035  2.684620e-037  2.473570e-040  4.562550e-042  3.414660e-036  1.742800e-038  1.223290e-039  1.265100e-050  1.992240e-036  4.920180e-099  2.695500e-036  7.994940e-051  5.243300e-065  9.274950e-036  4.283610e-042  4.694330e-083  1.023580e-040  3.902310e-041  4.967260e-105  1.070970e-053  1.311560e-078  1.286010e-041  4.150680e-040  2.820290e-040  1.792320e-062  8.187360e-035  5.294320e-055  3.487660e-061  5.836450e-035  1.601210e-043  7.449940e-066  2.015010e-043  1.271960e-043  8.423790e-036  1.587570e-075  8.901350e-074  6.511890e-039  1.611310e-042  1.592390e-056  8.270850e-038  6.397170e-061  5.280390e-039  5.944000e-041  2.635890e-057  1.342600e-040  6.295780e-061  9.938110e-065  7.364890e-054  1.134840e-080  1.081570e-048  4.949920e-080  4.678480e-091  1.714830e-042  4.604870e-045  1.871110e-055  2.660050e-050  1.395720e-107  2.499710e-050  2.930610e-045  2.465380e-076  6.775690e-062  8.343790e-042  2.833830e-090  3.598180e-100  2.351480e-041  4.493890e-059  2.398590e-036  6.203550e-069  4.484060e-080  9.544770e-045  1.990090e-084  2.779600e-037  2.536120e-068  5.151620e-059  3.861330e-059  8.607290e-062  1.485720e-049  3.257060e-076  9.179200e-076  2.296930e-051  3.296780e-066  5.529380e-051  3.812690e-052  1.031500e-047  3.097370e-058  9.410390e-039  2.800550e-042  8.064030e-067  3.090340e-035  1.987220e-036  4.483960e-038  6.706190e-035  2.520670e-037  1.328800e-034  4.849840e-036  2.853810e-036  2.635530e-035  4.277280e-036  3.432720e-036  6.147100e-036  1.473200e-034  1.283470e-033  2.010010e-034  7.791090e-036  6.062630e-033  2.307270e-036  1.179020e-033  8.492300e-035  1.485550e-030
  5.012000e-013  9.903310e-001  4.615490e-003  2.345600e-005  4.268700e-004  4.204350e-014  1.745230e-028  1.823190e-033  3.252680e-058  1.997190e-037  6.986830e-041  2.857380e-036  3.775450e-038  2.967330e-039  1.136710e-038  3.348780e-035  1.114150e-040  2.197520e-036  6.439430e-034  3.008850e-034  1.927160e-033  2.725780e-034  1.435230e-036  1.453640e-036  1.799900e-035  3.003350e-037  2.336230e-040  4.418720e-042  3.041800e-036  1.538630e-038  6.876140e-040  1.077760e-051  2.754590e-036  7.066170e-100  1.632020e-036  4.905590e-052  2.239000e-066  2.921790e-036  3.857720e-043  4.697920e-084  4.083380e-042  1.600470e-042  2.732880e-106  2.422570e-055  1.924350e-080  1.838350e-042  3.060360e-041  2.119850e-041  9.149290e-064  9.239090e-035  2.366760e-056  5.744950e-063  7.842780e-035  2.436030e-044  1.289550e-067  5.550530e-045  3.481790e-045  3.459400e-036  5.849290e-077  3.279630e-075  3.274280e-039  4.276730e-043  3.289370e-058  7.106490e-038  1.387100e-062  4.423200e-039  4.934750e-041  9.824150e-058  1.061230e-040  2.471920e-061  6.122130e-066  1.483890e-054  1.439450e-081  3.492020e-049  2.627630e-081  1.430010e-093  3.238740e-043  9.003460e-046  1.262080e-056  5.014580e-051  1.298990e-110  4.672240e-051  1.559370e-047  2.050170e-078  1.194910e-064  1.359110e-043  3.211180e-093  4.344700e-104  3.240710e-043  2.636710e-061  8.281230e-037  4.072470e-072  3.844440e-083  3.730310e-047  3.753340e-087  1.009110e-037  3.348480e-071  1.754460e-064  1.025150e-059  2.976250e-067  1.339040e-049  8.438380e-078  3.155310e-078  2.446350e-051  4.602700e-066  5.328660e-051  3.923640e-052  1.070720e-047  6.044620e-059  9.590170e-039  2.260840e-042  1.106840e-066  3.268920e-035  2.008180e-036  3.048430e-038  7.006330e-035  1.841620e-037  1.352690e-034  4.268050e-036  2.522970e-036  2.430300e-035  6.745220e-037  3.132120e-036  4.992290e-036  2.491700e-034  1.393660e-033  2.300930e-034  8.898760e-036  6.421800e-033  2.127550e-036  1.044160e-033  5.174570e-035  1.647520e-030
  6.310000e-013  9.880830e-001  5.519130e-003  2.556650e-005  8.828220e-004  1.660100e-013  3.058670e-027  4.539240e-032  6.943200e-057  8.835030e-036  3.972600e-039  2.658200e-036  4.366150e-038  4.107010e-039  1.382520e-038  3.213970e-035  8.254330e-041  3.837450e-036  6.214060e-034  3.695330e-034  1.971960e-033  3.392430e-034  2.200050e-036  2.760380e-036  1.849710e-035  3.256000e-037  2.062690e-040  3.986810e-042  2.545100e-036  1.200480e-038  3.345150e-040  6.526300e-053  3.451470e-036  4.760390e-101  1.569440e-036  1.886130e-053  5.069120e-068  6.053190e-037  2.080270e-044  2.327590e-085  7.926540e-044  3.181120e-044  5.903040e-108  2.785320e-057  1.435660e-082  2.072500e-043  1.181030e-042  1.021400e-042  2.423020e-065  9.253490e-035  7.072080e-058  4.959260e-065  9.244080e-035  3.886740e-045  1.139000e-069  1.257690e-046  7.845680e-047  1.104440e-036  1.387990e-078  7.782290e-077  1.246820e-039  9.372240e-044  3.406830e-059  7.499790e-038  1.456650e-063  4.704270e-039  5.294820e-041  5.166520e-058  1.125520e-040  1.339400e-061  5.573990e-067  5.534940e-055  2.642540e-082  1.119900e-049  1.441350e-082  4.232080e-096  3.642340e-044  1.020890e-046  5.375380e-058  9.077050e-052  6.757600e-112  8.394150e-052  1.981800e-048  1.948160e-080  5.454410e-066  2.310060e-045  4.283350e-095  1.255450e-106  1.504700e-045  5.342980e-064  3.073550e-037  6.376990e-076  9.057730e-087  3.794180e-050  2.363760e-090  2.393730e-038  1.181830e-074  5.868550e-071  4.652330e-060  9.888000e-074  1.203230e-049  3.135400e-078  9.063970e-081  2.412260e-051  5.819330e-066  5.056860e-051  3.732780e-052  1.028960e-047  1.370300e-059  9.450790e-039  1.586400e-042  1.693450e-066  3.388680e-035  1.966810e-036  2.140370e-038  7.155340e-035  1.089870e-037  1.329520e-034  3.189350e-036  1.938930e-036  1.869070e-035  8.739330e-038  2.356800e-036  3.678950e-036  3.830650e-034  1.469410e-033  2.586480e-034  9.973610e-036  6.612430e-033  1.820680e-036  8.825420e-034  2.878500e-035  1.783870e-030
  7.943000e-013  9.854280e-001  6.449130e-003  2.652340e-005  1.701860e-003  5.766950e-013  4.342140e-026  9.435800e-031  1.251960e-055  3.040400e-034  1.843870e-037  2.452610e-036  4.993270e-038  6.648390e-039  1.583800e-038  2.745140e-035  5.505160e-041  6.169680e-036  5.655490e-034  4.292000e-034  1.940360e-033  4.025510e-034  3.155980e-036  4.886570e-036  1.899470e-035  3.357640e-037  1.594510e-040  3.146970e-042  1.939220e-036  7.905740e-039  1.405730e-040  2.829510e-054  3.709330e-036  2.829640e-102  1.716660e-036  1.847040e-054  5.064970e-070  7.658300e-038  6.350570e-046  4.994240e-087  1.022900e-045  4.200010e-046  9.755470e-110  2.179960e-059  4.435900e-085  1.828580e-044  2.484900e-044  7.347620e-044  3.131080e-067  7.935670e-035  3.250760e-059  2.477500e-067  9.186380e-035  7.524060e-046  5.608990e-072  4.049250e-048  2.514380e-048  2.582910e-037  1.262900e-080  7.080940e-079  3.337590e-040  1.747230e-044  4.309680e-060  7.425470e-038  1.813760e-064  4.811750e-039  5.583160e-041  2.854580e-058  1.224220e-040  7.163860e-062  7.757530e-068  2.561660e-055  7.061820e-083  3.543600e-050  6.743960e-084  2.540760e-098  2.105420e-045  5.876520e-048  1.266170e-059  1.811700e-052  8.866730e-115  1.664580e-052  4.321000e-049  2.885270e-082  4.585110e-067  8.173100e-047  1.173430e-096  9.621310e-109  2.709340e-048  2.952780e-067  1.967270e-037  2.690910e-079  2.708180e-090  7.818200e-054  9.753840e-095  3.389400e-039  7.718730e-079  2.005000e-077  2.233710e-060  3.332140e-080  1.051450e-049  1.197050e-078  2.473190e-083  2.132820e-051  3.923580e-066  4.407510e-051  3.196130e-052  8.872400e-048  3.305470e-060  8.824040e-039  9.307720e-043  5.316310e-067  3.365460e-035  1.824280e-036  1.899140e-038  6.986000e-035  4.824660e-038  1.259730e-034  1.915130e-036  1.238000e-036  1.140930e-035  3.268620e-038  1.407980e-036  2.188310e-036  5.287810e-034  1.461690e-033  2.726440e-034  1.049710e-035  6.477280e-033  1.419790e-036  6.898840e-034  1.452740e-035  1.840420e-030
  1.000000e-012  9.823340e-001  7.315070e-003  2.700360e-005  3.092290e-003  1.794100e-012  4.912650e-025  1.572830e-029  1.592740e-054  7.837720e-033  6.422770e-036  2.253050e-036  5.664100e-038  1.024990e-038  1.618060e-038  2.050000e-035  3.255000e-041  9.044880e-036  4.839430e-034  4.699970e-034  1.843030e-033  4.558400e-034  4.244200e-036  8.099080e-036  2.037970e-035  3.430590e-037  1.047380e-040  2.097270e-042  1.337750e-036  4.284300e-039  5.516390e-041  1.173290e-055  3.364920e-036  2.902120e-103  1.825330e-036  1.065460e-054  1.976530e-072  8.307130e-039  1.699960e-047  3.888600e-089  1.256660e-047  5.240440e-048  8.224690e-112  1.642440e-061  6.945260e-088  1.303700e-045  4.960920e-046  1.054090e-044  2.988500e-069  5.811860e-035  3.116790e-060  1.217090e-069  7.685720e-035  1.674470e-046  2.457010e-074  1.328550e-049  8.213090e-050  4.169920e-038  3.687620e-083  2.067610e-081  5.987640e-041  2.614000e-045  4.566150e-061  6.107330e-038  1.683150e-065  4.091090e-039  4.825320e-041  1.303190e-058  1.117160e-040  2.824300e-062  1.110210e-068  1.092010e-055  1.870230e-083  1.107960e-050  2.594820e-085  5.308600e-100  5.287500e-047  1.357080e-049  1.355360e-061  4.949010e-053  1.648190e-119  4.519380e-053  1.148560e-049  6.697080e-084  5.034860e-068  1.646000e-048  3.665790e-098  7.202600e-111  3.116990e-049  7.891620e-070  1.878550e-037  2.058730e-082  6.706410e-094  2.328760e-056  1.724820e-100  2.711370e-040  6.330220e-084  8.959510e-080  1.154300e-060  1.375770e-082  9.098420e-050  3.821380e-079  6.612960e-086  1.676820e-051  1.198340e-066  3.463240e-051  2.411780e-052  6.801950e-048  7.791790e-061  7.840960e-039  4.498200e-043  2.730360e-068  3.208790e-035  1.606890e-036  2.226330e-038  6.536670e-035  1.508730e-038  1.184270e-034  8.832970e-037  6.714960e-037  5.337660e-036  2.899600e-038  6.393010e-037  1.014510e-036  6.637840e-034  1.377010e-033  2.702940e-034  1.021620e-035  6.048510e-033  9.341670e-037  4.957160e-034  6.824310e-036  1.815320e-030
  1.259000e-012  9.787620e-001  8.020660e-003  2.697250e-005  5.285620e-003  5.015350e-012  4.466620e-024  2.113480e-028  1.999520e-053  1.530780e-031  1.687780e-034  2.049030e-036  6.286850e-038  1.424580e-038  1.419610e-038  1.294110e-035  1.652610e-041  1.181360e-035  3.834510e-034  4.775350e-034  1.676410e-033  4.870390e-034  5.185620e-036  1.209590e-035  2.362490e-035  3.546140e-037  5.686710e-041  1.161960e-042  8.303920e-037  1.840340e-039  2.191450e-041  9.186660e-057  2.459380e-036  2.267270e-103  1.825950e-036  6.295810e-055  1.850040e-074  3.819460e-039  3.594230e-048  7.196940e-091  8.024510e-050  3.449870e-050  1.243740e-113  7.098520e-064  2.735120e-090  8.677610e-047  1.128740e-047  1.366100e-045  5.841090e-071  3.595450e-035  2.813200e-061  7.621710e-072  5.372970e-035  3.713590e-047  1.644890e-076  1.112110e-050  6.768640e-051  4.236710e-039  2.778330e-084  1.557780e-082  6.376540e-042  2.652750e-046  4.536280e-062  4.242720e-038  1.784560e-066  2.899090e-039  3.515940e-041  5.694140e-059  8.287070e-041  1.333640e-062  1.446250e-069  3.994060e-056  4.818360e-084  3.447910e-051  2.736720e-086  4.064340e-101  5.041800e-049  1.344420e-051  5.785140e-064  1.868130e-053  1.188460e-120  1.695480e-053  3.563100e-050  2.376030e-085  6.869130e-069  1.546250e-050  3.066450e-099  1.266780e-112  1.671670e-049  6.965130e-071  1.788420e-037  1.524300e-085  9.283350e-097  1.313650e-057  4.697380e-104  1.096490e-041  8.871900e-088  2.693590e-082  6.223510e-061  4.234880e-085  7.757710e-050  1.979440e-079  2.371750e-088  1.148980e-051  1.347460e-066  2.374550e-051  1.611120e-052  4.543120e-048  1.740310e-061  6.577960e-039  1.767740e-043  3.641270e-068  2.905690e-035  1.331590e-036  2.990710e-038  5.803200e-035  3.124990e-039  1.109760e-034  3.039070e-037  3.314500e-037  1.813100e-036  2.633600e-038  2.183540e-037  3.444770e-037  7.612420e-034  1.216430e-033  2.497990e-034  9.480790e-036  5.325900e-033  6.400220e-037  3.233430e-034  3.409190e-036  1.694520e-030
  1.585000e-012  9.746590e-001  8.464750e-003  2.673430e-005  8.537570e-003  1.272000e-011  3.311190e-023  2.311880e-027  1.935550e-052  2.307420e-030  3.391110e-033  2.178350e-036  6.745280e-038  1.736150e-038  1.031310e-038  6.643800e-036  6.937770e-042  1.342370e-035  2.770380e-034  4.424330e-034  1.447420e-033  4.853060e-034  5.743770e-036  1.627400e-035  2.942120e-035  3.983050e-037  2.534870e-041  5.273700e-043  4.760600e-037  6.098770e-040  8.337000e-042  1.245590e-057  1.412330e-036  2.528410e-103  1.701770e-036  2.999390e-055  3.203760e-076  3.579330e-039  1.708350e-048  2.209440e-092  2.607730e-052  1.320420e-052  5.631540e-116  1.924440e-066  3.473140e-093  6.834670e-048  2.021910e-049  1.343120e-046  7.750650e-073  1.852720e-035  1.986930e-062  3.967140e-074  3.114090e-035  7.798810e-048  8.771910e-079  1.640060e-051  9.839780e-052  2.376220e-040  7.170770e-085  4.020580e-083  3.595590e-043  1.494280e-047  5.091800e-063  2.803600e-038  2.030100e-067  1.928230e-039  2.365430e-041  2.336800e-059  5.569700e-041  5.497280e-063  1.773000e-070  1.372430e-056  1.038780e-084  1.097360e-051  3.906330e-087  2.706960e-102  2.143040e-051  3.912370e-054  7.930180e-067  7.921580e-054  3.920850e-123  7.146840e-054  1.182520e-050  1.108870e-086  1.078160e-069  6.644290e-052  2.486190e-100  2.386940e-114  1.250710e-049  6.145890e-072  1.592750e-037  3.158180e-089  1.815880e-100  4.379490e-058  1.989520e-107  7.136780e-043  1.592980e-089  5.642340e-085  3.402410e-061  8.899040e-088  6.410730e-050  9.146070e-080  9.704920e-091  6.725050e-052  7.676440e-067  1.407720e-051  9.173430e-053  2.588890e-048  3.687230e-062  5.161160e-039  5.697210e-044  1.087860e-068  2.470820e-035  1.028670e-036  4.076740e-038  4.838200e-035  3.959760e-040  1.021900e-034  8.056250e-038  1.830780e-037  4.266920e-037  2.243770e-038  5.500030e-038  8.781490e-038  7.975080e-034  9.953300e-034  2.124810e-034  8.062990e-036  4.367350e-033  3.766540e-037  1.873060e-034  2.057690e-036  1.481050e-030
  1.995000e-012  9.699060e-001  8.607450e-003  2.621390e-005  1.304690e-002  2.935110e-011  2.027140e-022  2.078450e-026  1.311950e-051  2.732250e-029  5.285000e-032  1.009340e-035  7.450660e-038  1.813240e-038  5.984090e-039  2.663110e-036  2.319460e-042  1.300000e-035  1.803210e-034  3.676830e-034  1.176280e-033  4.463690e-034  5.745950e-036  1.967620e-035  3.734710e-035  4.926410e-037  9.780710e-042  2.055930e-043  2.829920e-037  1.633400e-040  2.558330e-042  2.078810e-058  6.265130e-037  1.432780e-103  1.466890e-036  1.098800e-055  3.088770e-077  3.232820e-039  8.239780e-049  3.459470e-093  5.266480e-054  3.385470e-054  6.002730e-118  3.584030e-068  6.689650e-095  6.903790e-049  3.531410e-051  9.993400e-048  1.159310e-074  7.833980e-036  1.085880e-063  2.072090e-076  1.486380e-035  1.555190e-048  4.928660e-081  2.065140e-052  1.225450e-052  8.231340e-042  4.100270e-085  2.298980e-083  1.003920e-044  4.134190e-049  7.038310e-064  1.941110e-038  2.737330e-068  1.345020e-039  1.636700e-041  9.992820e-060  3.903960e-041  2.487660e-063  2.444680e-071  5.208060e-057  2.316730e-085  3.714400e-052  9.665080e-088  2.916360e-103  2.379410e-052  4.107500e-057  4.419830e-070  3.353830e-054  1.889660e-123  3.007680e-054  3.980630e-051  6.643520e-088  1.903550e-070  1.045180e-052  2.840160e-101  7.184980e-116  1.053130e-049  5.214240e-073  1.338480e-037  4.116070e-093  8.091440e-104  3.772090e-058  2.787870e-110  4.939810e-043  8.124760e-090  1.637520e-086  1.852570e-061  2.470230e-089  5.017810e-050  4.409660e-080  3.826560e-093  3.290190e-052  7.637290e-067  7.169590e-052  4.312610e-053  1.232710e-048  7.504770e-063  3.750940e-039  1.518670e-044  2.526610e-068  1.953360e-035  7.351380e-037  5.293350e-038  3.754970e-035  3.594970e-041  9.023920e-035  2.665690e-038  1.237880e-037  8.341180e-038  1.770800e-038  1.388720e-038  2.377950e-038  7.600330e-034  7.455120e-034  1.641810e-034  6.110180e-036  3.294020e-033  1.849670e-037  9.496130e-035  1.741160e-036  1.199180e-030
  2.512000e-012  9.643250e-001  8.480000e-003  2.522010e-005  1.893360e-002  6.195100e-011  1.040520e-021  1.558780e-025  8.871030e-051  2.603560e-028  6.528700e-031  1.484440e-034  2.115710e-037  1.579070e-038  2.695200e-039  7.965530e-037  5.911110e-043  1.050620e-035  1.043660e-034  2.685470e-034  8.875110e-034  3.738010e-034  5.008080e-036  2.044420e-035  4.496920e-035  5.964310e-037  3.760690e-042  8.055690e-044  2.136020e-037  4.814420e-041  5.425380e-043  3.755270e-059  2.227260e-037  4.494410e-103  1.154580e-036  3.377710e-056  1.855050e-077  2.656740e-039  3.866580e-049  3.011390e-093  3.663870e-055  2.274720e-055  9.774690e-119  1.754040e-069  1.777370e-096  8.224650e-050  7.606810e-053  5.780030e-049  1.966290e-076  2.665190e-036  4.855830e-065  1.495520e-078  5.808680e-036  2.874300e-049  4.434940e-083  2.119250e-053  1.244660e-053  1.723600e-042  1.119230e-085  6.275400e-084  4.511940e-046  1.638270e-050  1.104710e-064  1.347360e-038  4.488690e-069  9.475760e-040  1.180110e-041  4.962520e-060  2.785810e-041  1.233520e-063  4.240970e-072  2.180910e-057  5.916190e-086  1.351600e-052  2.599410e-088  2.997940e-104  8.582600e-053  8.907950e-059  4.963610e-072  1.334650e-054  8.284400e-127  1.190160e-054  1.317340e-051  4.380200e-089  3.392990e-071  1.611770e-053  2.849710e-102  2.110380e-117  8.495330e-050  4.643220e-074  1.000840e-037  4.325160e-097  5.599950e-108  2.979600e-058  1.335170e-112  3.843960e-043  4.032380e-090  1.710970e-087  9.832350e-062  2.649550e-090  3.626330e-050  2.004390e-080  2.847230e-095  1.315840e-052  2.471470e-067  3.067490e-052  1.692050e-053  4.798290e-049  1.452360e-063  2.487990e-039  3.458470e-045  2.943120e-069  1.416060e-035  4.808320e-037  6.307250e-038  2.681530e-035  8.050720e-042  7.439650e-035  1.857310e-038  8.825890e-038  3.278820e-038  1.275340e-038  6.783610e-039  1.181480e-038  6.533300e-034  5.050170e-034  1.138360e-034  4.276570e-036  2.251240e-033  8.365620e-038  4.105270e-035  2.047920e-036  8.860880e-031
  3.162000e-012  9.577950e-001  8.150010e-003  2.392070e-005  2.618160e-002  1.188900e-010  4.437000e-021  9.634090e-025  4.742200e-050  1.972410e-027  6.278940e-030  1.961020e-033  2.701050e-036  1.088930e-038  9.528500e-040  1.697440e-037  1.109270e-043  6.785580e-036  5.183230e-035  1.641810e-034  5.935050e-034  2.725070e-034  3.704750e-036  1.788830e-035  4.680090e-035  6.416460e-037  1.589550e-042  3.449070e-044  2.120880e-037  2.622660e-041  7.180520e-044  7.370150e-060  8.186130e-038  5.053630e-103  7.920570e-037  1.070300e-056  1.039940e-077  1.891870e-039  1.707530e-049  2.439970e-093  4.039790e-056  2.235230e-056  1.356390e-119  1.277600e-070  8.792870e-098  1.070140e-050  1.975250e-054  2.800370e-050  3.979600e-078  7.037880e-037  1.903500e-066  1.459160e-080  1.831850e-036  4.677400e-050  6.005780e-085  1.881490e-054  1.094230e-054  1.348600e-042  3.280490e-086  1.839340e-084  2.417790e-046  8.060470e-051  1.862170e-065  8.401490e-039  7.472550e-070  6.017330e-040  7.587620e-042  2.277060e-060  1.806430e-041  5.539820e-064  8.356220e-073  9.085180e-058  1.680590e-086  5.129230e-053  7.319830e-089  3.727060e-105  3.248090e-053  4.663330e-060  1.548910e-073  4.905400e-055  4.051960e-130  4.351990e-055  4.182580e-052  3.655280e-090  6.430930e-072  2.483860e-054  3.106790e-103  8.318810e-119  6.260750e-050  4.131130e-075  6.681220e-038  7.155300e-101  7.241920e-112  2.082410e-058  3.383350e-114  2.671360e-043  1.767080e-090  1.999570e-088  4.951240e-062  3.056310e-091  2.301850e-050  8.088980e-081  1.180330e-096  4.132110e-053  6.447140e-068  1.089160e-052  5.172910e-054  1.466960e-049  2.714640e-064  1.441210e-039  6.265320e-046  3.350810e-070  9.003850e-036  2.764740e-037  6.503640e-038  1.689400e-035  4.569150e-042  5.440830e-035  1.518750e-038  5.720680e-038  2.471530e-038  8.016350e-039  4.498280e-039  7.793970e-039  4.830140e-034  2.978940e-034  6.803190e-035  2.545250e-036  1.331960e-033  3.002480e-038  1.479320e-035  2.914090e-036  5.715840e-031
  3.981000e-012  9.498760e-001  7.705140e-003  2.247530e-005  3.506120e-002  2.131840e-010  1.660400e-020  5.167140e-024  2.151200e-049  1.267080e-026  5.008590e-029  2.158700e-032  3.923880e-035  5.786550e-039  3.180360e-040  2.520840e-038  1.490190e-044  3.485860e-036  2.181100e-035  8.230510e-035  3.471100e-034  1.720960e-034  2.302650e-036  1.318570e-035  4.145010e-035  5.853720e-037  6.597370e-043  1.446810e-044  2.456520e-037  2.230640e-041  5.398470e-045  1.838050e-060  4.083210e-038  3.874970e-103  4.665270e-037  4.715100e-057  4.015890e-078  1.151450e-039  6.857170e-050  1.298310e-093  5.374890e-057  2.736130e-057  1.932790e-120  1.214640e-071  2.174840e-099  1.361910e-051  4.639180e-056  1.100240e-051  5.410960e-080  1.380680e-037  6.215040e-068  1.392690e-082  4.691820e-037  6.110620e-051  8.729150e-087  1.456710e-055  8.392040e-056  1.011310e-042  4.107940e-087  2.303280e-085  1.703610e-046  5.615790e-051  3.117360e-066  4.557690e-039  1.133240e-070  3.328730e-040  4.241340e-042  9.220790e-061  1.025260e-041  1.924380e-064  1.686790e-073  3.545420e-058  4.642210e-087  1.890040e-053  1.391580e-089  3.488450e-106  1.193640e-053  2.177520e-061  4.870010e-075  1.590180e-055  4.771870e-136  1.403310e-055  1.221190e-052  3.488050e-091  1.228770e-072  3.648450e-055  2.350040e-104  2.910210e-120  4.093610e-050  3.511150e-076  3.932470e-038  5.464310e-105  1.189180e-116  1.277390e-058  1.363610e-116  1.625060e-043  5.566810e-091  2.408480e-089  2.345670e-062  3.512780e-092  1.267960e-050  2.321730e-081  8.071670e-098  9.706400e-054  4.745200e-069  3.196430e-053  1.181210e-054  3.356120e-050  4.768370e-065  7.230380e-040  8.477320e-047  2.473160e-072  5.003050e-036  1.392170e-037  5.818780e-038  9.382330e-036  2.514080e-042  3.507480e-035  1.099730e-038  3.268230e-038  1.801710e-038  4.383760e-039  2.787790e-039  4.799650e-039  3.081390e-034  1.523710e-034  3.493920e-035  1.295840e-036  6.773160e-034  8.152280e-039  4.250920e-036  4.433800e-036  3.208240e-031
  5.012000e-012  9.405280e-001  7.174010e-003  2.097300e-005  4.554640e-002  3.548770e-010  5.427470e-020  2.398540e-023  8.663840e-049  6.885860e-026  3.288900e-028  1.960390e-031  4.762970e-034  2.268820e-039  1.263600e-040  2.804620e-039  1.560820e-045  1.355090e-036  7.428930e-036  3.173790e-035  1.661990e-034  8.859500e-035  1.135410e-036  7.764420e-036  2.902250e-035  4.171660e-037  2.255910e-043  4.985380e-045  2.685460e-037  2.034990e-041  2.734470e-046  6.575470e-061  2.153630e-038  1.352990e-103  2.195410e-037  2.342320e-057  1.998160e-078  5.551540e-040  2.377520e-050  8.993940e-094  7.572550e-058  3.752110e-058  1.842550e-121  1.402750e-072  4.046150e-100  1.698300e-052  1.124420e-057  4.069370e-053  1.351510e-081  1.901000e-038  2.030890e-069  1.602500e-084  1.006020e-037  6.083900e-052  1.886510e-088  1.086270e-056  6.204720e-057  6.371540e-043  2.361070e-087  1.323830e-085  1.067390e-046  3.519140e-051  5.204070e-067  2.013970e-039  1.906330e-071  1.494910e-040  1.913610e-042  3.365250e-061  4.679490e-042  7.439560e-065  3.308990e-074  1.212940e-058  1.250280e-087  6.334530e-054  4.556640e-090  6.816750e-107  3.989480e-054  1.045660e-062  1.625050e-076  4.308970e-056  1.441370e-136  3.782230e-056  3.268660e-053  3.272600e-092  2.343870e-073  5.238530e-056  3.927770e-105  2.116940e-121  2.238340e-050  3.060150e-077  1.929000e-038  3.739970e-108  2.400170e-119  6.484880e-059  3.583020e-117  8.226370e-044  2.344180e-091  3.092040e-090  9.999380e-063  4.440890e-093  5.716520e-051  8.689440e-082  5.812090e-099  1.603330e-054  1.457960e-069  7.480890e-054  1.898220e-055  5.406590e-051  7.355830e-066  2.971790e-040  7.213910e-048  1.545290e-072  2.294950e-036  5.819140e-038  4.235370e-038  4.352950e-036  1.133770e-042  1.874260e-035  6.435920e-039  1.547770e-038  1.066300e-038  1.965600e-039  1.435220e-039  2.461590e-039  1.593130e-034  6.420140e-035  1.461480e-035  5.367160e-037  2.792720e-034  1.825680e-039  9.543210e-037  6.780030e-036  1.476000e-031
  6.310000e-012  9.296230e-001  6.601770e-003  1.933840e-005  5.767410e-002  5.520260e-010  1.578390e-019  9.766460e-023  3.059470e-048  3.233040e-025  1.803490e-027  1.490480e-030  4.795010e-033  1.168490e-039  4.962430e-041  2.606210e-040  1.428810e-046  3.826740e-037  1.964120e-036  8.938860e-036  6.180960e-035  3.552150e-035  4.277210e-037  3.546180e-036  1.549610e-035  2.228450e-037  5.889890e-044  1.310950e-045  2.405410e-037  1.653010e-041  1.703330e-047  2.899070e-061  1.001790e-038  1.705740e-103  7.779620e-038  1.071550e-057  9.187810e-079  2.001810e-040  6.805840e-051  5.394480e-094  1.012330e-058  5.027910e-059  4.563880e-122  1.708360e-073  2.980760e-101  2.046880e-053  3.360700e-059  1.671070e-054  3.456850e-083  1.736270e-039  7.799030e-071  2.781060e-086  1.897830e-038  4.393780e-053  5.525390e-090  7.971170e-058  4.520320e-058  3.205670e-043  5.740560e-088  3.218670e-086  5.394240e-047  1.792120e-051  8.707410e-068  6.952300e-040  3.099580e-072  5.229060e-041  6.729360e-043  1.021390e-061  1.659260e-042  2.176560e-065  6.543240e-075  3.545390e-059  3.237160e-088  1.883610e-054  1.034030e-090  1.032130e-107  1.183330e-054  5.132440e-064  6.323050e-078  9.590030e-057  2.870100e-141  8.382950e-057  7.831640e-054  3.684390e-093  4.454480e-074  7.394440e-057  5.106310e-106  1.702670e-122  9.731620e-051  2.710570e-078  7.506330e-039  4.299070e-111  1.485590e-122  2.616710e-059  8.864940e-119  3.288260e-044  7.155840e-092  4.338700e-091  3.705550e-063  6.113240e-094  2.033470e-051  2.361100e-082  5.592990e-100  1.755910e-055  1.102440e-070  1.394440e-054  2.032340e-056  5.779740e-052  1.039650e-066  9.652570e-041  3.672240e-049  2.299910e-074  8.345320e-037  1.943650e-038  2.382450e-038  1.624660e-036  4.015100e-043  7.886000e-036  2.903490e-039  5.811240e-039  4.846450e-039  6.936310e-040  5.847560e-040  9.960940e-040  6.421150e-035  2.131460e-035  4.761350e-036  1.737070e-037  8.934190e-035  3.101420e-040  1.649240e-037  1.015570e-035  5.340410e-032
  7.943000e-012  9.171110e-001  5.992140e-003  1.765690e-005  7.147970e-002  8.072880e-010  4.160940e-019  3.561560e-022  9.879950e-048  1.347690e-024  8.460240e-027  9.786500e-030  4.118640e-032  8.814950e-039  1.452520e-041  2.145220e-041  1.220280e-047  7.427250e-038  3.812680e-037  1.742780e-036  1.694110e-035  1.058430e-035  1.199220e-037  1.232910e-036  6.171860e-036  8.806950e-038  1.177340e-044  2.634060e-046  1.615570e-037  1.049310e-041  1.616220e-048  1.343570e-061  4.616930e-039  1.216200e-103  1.972300e-038  5.114870e-058  5.020130e-079  5.113730e-041  1.527620e-051  3.734280e-094  1.224230e-059  6.172430e-060  6.633590e-123  2.077120e-074  2.841780e-102  2.352620e-054  1.221080e-060  8.176420e-056  1.177370e-084  1.018930e-040  3.871830e-072  7.017180e-088  3.264420e-039  2.225400e-054  2.380240e-091  5.857130e-059  3.303260e-059  1.236270e-043  1.497460e-088  8.396100e-087  2.092630e-047  7.002680e-052  1.381590e-068  1.798550e-040  4.774630e-073  1.364490e-041  1.756750e-043  2.536800e-062  4.330590e-043  5.206860e-066  1.192430e-075  8.506170e-060  7.422690e-089  4.668760e-055  2.155100e-091  1.628610e-108  2.924970e-055  2.721690e-065  2.941070e-079  1.643070e-057  2.028760e-143  1.430080e-057  1.641630e-054  3.922540e-094  8.274790e-075  9.798100e-058  7.476610e-107  1.673790e-123  3.234420e-051  2.454970e-079  2.228350e-039  5.788570e-114  1.799650e-125  8.056740e-060  5.774520e-120  1.001550e-044  1.862130e-092  6.183000e-092  1.168320e-063  8.563590e-095  5.451220e-052  5.452280e-083  5.427840e-101  1.153420e-056  6.017440e-072  1.962240e-055  1.313080e-057  3.709790e-053  1.213820e-067  2.375680e-041  9.820140e-051  5.667250e-076  2.295990e-037  4.940830e-039  9.924270e-039  4.649740e-037  1.058830e-043  2.490220e-036  9.639470e-040  1.644290e-039  1.615360e-039  1.829770e-040  1.785370e-040  3.021030e-040  1.914360e-035  5.346350e-036  1.159020e-036  4.205120e-038  2.107070e-035  3.933280e-041  2.129260e-038  1.473240e-035  1.438310e-032
  1.000000e-011  9.030270e-001  5.353320e-003  1.592430e-005  8.690550e-002  1.115340e-009  1.009360e-018  1.180190e-021  3.530830e-047  5.096450e-024  3.447440e-026  5.680590e-029  3.075340e-031  1.127390e-037  3.687720e-042  2.021620e-042  1.263860e-048  1.012010e-038  5.617060e-038  2.537860e-037  3.724980e-036  2.567380e-036  2.809060e-038  3.624790e-037  2.090660e-036  2.923280e-038  2.190090e-045  4.947740e-047  9.107170e-038  5.550560e-042  1.938630e-049  6.731120e-062  2.655410e-039  1.817210e-103  4.135000e-039  3.327600e-058  4.303580e-079  1.070140e-041  3.148470e-052  4.064150e-094  1.572470e-060  8.159560e-061  2.078210e-123  3.086810e-075  4.336400e-103  3.065180e-055  6.108110e-062  5.174230e-057  7.456510e-086  4.917820e-042  2.701570e-073  3.185260e-089  5.860790e-040  1.028810e-055  1.916400e-092  5.142490e-060  2.890550e-060  4.058520e-044  5.366940e-089  3.009190e-087  6.778420e-048  2.319150e-052  2.383550e-069  3.813450e-041  9.084240e-074  2.906830e-042  3.809340e-044  6.174140e-063  9.142750e-044  1.340540e-066  2.383640e-076  1.865630e-060  1.914170e-089  1.071410e-055  5.686490e-092  3.874670e-109  6.694830e-056  1.931010e-066  1.899850e-080  2.402370e-058  1.056930e-146  2.083250e-058  3.351080e-055  4.972080e-095  1.684800e-075  1.363870e-058  1.759490e-107  3.165780e-124  8.745430e-052  2.803280e-080  5.288280e-040  4.431320e-116  3.489300e-128  1.980430e-060  4.660060e-121  2.399140e-045  5.459660e-093  1.020880e-092  3.340410e-064  1.507300e-095  1.138580e-052  1.355490e-083  7.228350e-102  4.286450e-058  2.327660e-073  2.019500e-056  4.952860e-059  1.350360e-054  1.201390e-068  4.597840e-042  1.189470e-052  4.743110e-078  4.904350e-038  9.658490e-040  2.929400e-039  1.021410e-037  2.084760e-044  5.671940e-037  2.270950e-040  3.434150e-040  3.774270e-040  3.618740e-041  4.014180e-041  6.577520e-041  4.174490e-036  9.720390e-037  2.015840e-037  7.436590e-039  3.563420e-036  3.849390e-042  1.921730e-039  2.066500e-035  2.778840e-033
  1.259000e-011  8.876570e-001  4.700300e-003  1.407730e-005  1.036280e-001  1.452890e-009  2.261040e-018  3.580490e-021  9.831700e-047  1.772740e-023  1.226630e-025  2.975250e-028  2.031140e-030  1.232940e-036  1.080980e-041  4.771680e-043  3.448430e-049  1.546880e-039  1.038260e-038  5.277350e-038  1.267410e-036  9.744090e-037  1.097350e-038  1.774080e-037  1.176210e-036  1.655530e-038  7.978810e-046  1.803940e-047  8.566600e-038  4.971200e-042  5.305140e-050  7.125320e-062  3.310400e-039  2.774410e-103  1.610790e-039  5.003040e-058  7.193190e-079  4.111240e-042  1.352120e-052  8.028530e-094  4.989740e-061  2.649070e-061  8.249690e-124  1.217950e-075  1.788500e-103  1.039260e-055  9.622850e-063  9.718500e-058  1.394030e-086  5.959440e-043  6.142220e-074  5.840440e-090  2.397440e-040  1.347010e-056  5.243320e-093  1.266930e-060  7.116860e-061  2.439910e-044  3.998450e-089  2.241890e-087  4.068670e-048  1.397560e-052  9.649420e-070  1.370940e-041  3.667540e-074  1.045520e-042  1.364290e-044  2.659470e-063  3.231860e-044  5.733670e-067  1.063290e-076  7.830180e-061  1.009200e-089  4.684340e-056  2.753230e-092  2.053760e-109  2.920050e-056  3.177280e-067  3.576010e-081  6.181470e-059  4.649950e-149  5.344270e-059  1.386020e-055  1.614170e-095  8.217440e-076  4.267980e-059  9.586940e-108  1.760740e-124  3.989290e-052  7.813640e-081  1.999040e-040  8.376550e-117  2.787090e-130  7.491000e-061  1.052730e-121  8.950760e-046  2.395670e-093  3.886940e-093  1.561000e-064  5.737770e-096  3.017420e-053  4.248340e-084  2.069320e-102  1.334800e-059  6.563740e-075  2.414840e-057  1.660350e-060  4.136150e-056  1.619080e-069  1.137220e-042  9.892100e-055  2.981080e-080  1.299340e-038  2.088450e-040  5.659830e-040  2.264790e-038  4.174310e-045  9.165400e-038  3.463150e-041  6.329020e-041  5.690570e-041  7.300500e-042  6.649110e-042  1.101310e-041  7.867510e-037  1.281600e-037  2.309170e-038  8.499470e-040  4.713120e-037  2.548030e-043  1.272730e-040  2.803480e-035  3.509760e-034
  1.585000e-011  8.713940e-001  4.063740e-003  1.226510e-005  1.211850e-001  1.780510e-009  4.713110e-018  1.004570e-020  2.144580e-046  5.766550e-023  3.831400e-025  1.434720e-027  1.203440e-029  1.146630e-035  1.499610e-040  1.673260e-042  1.415360e-048  5.972090e-040  4.907040e-039  2.670400e-038  1.087080e-036  9.132320e-037  1.066480e-038  2.194230e-037  1.637560e-036  2.377350e-038  8.742350e-046  1.962660e-047  1.888760e-037  1.051070e-041  4.847850e-050  2.181480e-061  9.674140e-039  4.270340e-103  1.499240e-039  1.914670e-057  2.842420e-078  3.691330e-042  1.567750e-052  3.372190e-093  5.056420e-061  2.730200e-061  4.384750e-124  1.705740e-075  2.102630e-103  1.152180e-055  6.058410e-063  6.857660e-058  9.657480e-087  2.858430e-043  5.943100e-074  5.440740e-090  2.973920e-040  8.055670e-057  6.457200e-093  1.238310e-060  6.975200e-061  4.389060e-044  8.634440e-089  4.841240e-087  7.352370e-048  2.493450e-052  1.664160e-069  1.500990e-041  5.762180e-074  1.136370e-042  1.446730e-044  3.793270e-063  3.402490e-044  7.487720e-067  1.980380e-076  1.160510e-060  1.997400e-089  7.508080e-056  4.382090e-092  4.393290e-109  4.666280e-056  2.343730e-067  3.834730e-081  5.537640e-059  5.489680e-151  4.773100e-059  2.219600e-055  2.807170e-095  1.896120e-075  5.644100e-059  2.275550e-107  5.693600e-124  5.880220e-052  1.092620e-080  2.574160e-040  1.208240e-116  1.328080e-131  1.003130e-060  8.780100e-122  1.194730e-045  3.668450e-093  7.853620e-093  3.063490e-064  1.102220e-095  2.933430e-053  4.937890e-084  3.721380e-102  9.204190e-061  2.783490e-076  9.855740e-058  1.756190e-061  2.818310e-057  9.146330e-070  1.065180e-042  1.154510e-056  1.314790e-082  1.254820e-038  1.657780e-040  7.255870e-041  1.684770e-038  2.851520e-045  2.031810e-038  3.547980e-042  3.279760e-041  5.296020e-042  5.045060e-042  2.022030e-042  3.674490e-042  4.265030e-037  2.844830e-038  1.638010e-039  5.935310e-041  1.394360e-037  9.639540e-045  5.159200e-042  3.675810e-035  2.678040e-035
  1.995000e-011  8.548290e-001  3.431510e-003  1.045050e-005  1.390030e-001  2.052210e-009  9.180710e-018  2.614630e-020  5.694980e-046  1.769040e-022  1.042960e-024  6.412490e-027  6.381380e-029  8.956380e-035  1.773550e-039  1.984360e-041  2.439370e-047  2.753500e-040  2.872450e-039  1.498740e-038  1.077280e-036  9.812320e-037  1.216620e-038  3.152960e-037  2.684580e-036  4.068560e-038  1.414280e-045  3.155470e-047  4.894210e-037  2.580620e-041  7.946990e-050  1.009140e-060  3.120910e-038  3.262050e-102  1.938140e-039  9.229740e-057  2.447290e-077  4.450450e-042  2.876570e-052  3.435760e-092  9.586160e-061  5.294110e-061  2.228150e-123  5.432160e-075  3.288460e-102  1.926790e-055  6.910410e-063  8.555570e-058  2.541870e-086  2.179320e-043  1.193210e-073  1.311940e-089  4.941590e-040  9.342470e-057  2.492910e-092  2.173580e-060  1.232700e-060  9.953550e-044  1.425390e-087  7.992030e-086  1.647510e-047  5.535190e-052  5.523440e-069  2.140230e-041  2.102570e-073  1.592650e-042  1.993350e-044  9.171980e-063  4.530770e-044  2.106690e-066  7.192320e-076  2.661750e-060  8.509250e-089  1.902880e-055  2.470910e-091  4.542290e-108  1.178840e-055  3.886860e-067  1.006390e-080  7.608100e-059  1.022880e-148  6.539220e-059  5.863450e-055  1.178020e-094  8.841240e-075  1.362940e-058  2.872550e-106  1.087480e-122  1.140590e-051  3.785980e-080  4.553340e-040  1.131260e-115  3.942660e-131  1.903520e-060  5.307590e-120  2.254360e-045  1.612840e-092  3.737370e-092  1.118850e-063  5.471360e-095  4.727530e-053  1.890950e-083  2.369850e-101  5.661240e-062  5.271400e-077  5.461810e-058  4.869120e-062  1.728320e-058  9.157870e-070  1.722510e-042  2.053680e-058  4.015250e-083  2.027240e-038  2.560130e-040  1.999130e-041  2.726630e-038  3.953150e-045  2.014980e-038  9.249620e-043  4.438420e-041  7.079960e-043  7.120060e-042  2.342330e-042  4.356230e-042  6.118980e-037  3.213200e-038  1.311020e-040  4.733560e-042  1.298330e-037  3.081680e-046  1.561470e-043  4.669600e-035  1.107800e-036
  2.512000e-011  8.386560e-001  2.825000e-003  8.682790e-006  1.563440e-001  2.204730e-009  1.673780e-017  6.374640e-020  1.430940e-045  5.195550e-022  2.480880e-024  2.714700e-026  3.088230e-028  6.010820e-034  1.725510e-038  2.221080e-040  4.611060e-046  9.644150e-041  1.492820e-039  7.260130e-039  9.546950e-037  9.369950e-037  1.265340e-038  4.056580e-037  3.983480e-036  6.433160e-038  2.603040e-045  5.764810e-047  1.207130e-036  5.979160e-041  1.812170e-049  5.938170e-060  9.447020e-038  2.387080e-101  4.169730e-039  4.801600e-056  2.194450e-076  8.781790e-042  1.037730e-051  3.236280e-091  4.213250e-060  2.389440e-060  2.407090e-122  4.862010e-074  5.581650e-101  4.066590e-055  1.172320e-062  1.580200e-057  9.072270e-086  1.934340e-043  4.266920e-073  6.866360e-089  9.019740e-040  1.722280e-056  2.016410e-091  5.658200e-060  3.246490e-060  2.248970e-043  1.393050e-086  7.810690e-085  3.624720e-047  1.204300e-051  2.957810e-068  3.203490e-041  1.206490e-072  2.313110e-042  2.840180e-044  2.838030e-062  6.120390e-044  6.767460e-066  4.250820e-075  7.805560e-060  5.387100e-088  5.922780e-055  1.569420e-090  6.449520e-107  3.655120e-055  9.927730e-067  5.101460e-080  1.303580e-058  5.107000e-149  1.118060e-058  1.956090e-054  1.074980e-093  6.635340e-074  4.857600e-058  4.940830e-105  4.147660e-121  2.195790e-051  2.445470e-079  8.065560e-040  1.566520e-114  4.960670e-131  3.592000e-060  6.008210e-119  4.227490e-045  7.360120e-092  3.095380e-091  5.324800e-063  4.793410e-094  7.901390e-053  8.085040e-083  3.458420e-100  1.781330e-063  1.746530e-078  2.864890e-058  2.297570e-062  5.552460e-060  1.177930e-069  2.967220e-042  1.066190e-059  1.714690e-084  3.379200e-038  4.197460e-040  3.157710e-041  4.745170e-038  5.673820e-045  3.022360e-038  1.212450e-042  6.598830e-041  7.738760e-043  1.047450e-041  3.426910e-042  6.271900e-042  9.674310e-037  4.988040e-038  1.097990e-040  3.997990e-042  1.372480e-037  1.140810e-046  5.478260e-044  5.761200e-035  3.517060e-038
  3.162000e-011  8.234820e-001  2.268700e-003  6.973880e-006  1.725590e-001  2.193900e-009  2.862280e-017  1.458090e-019  2.827120e-045  1.465910e-021  5.109930e-024  1.086210e-025  1.352650e-027  3.407840e-033  1.350150e-037  1.946640e-039  7.797180e-045  2.646140e-041  7.342450e-040  3.054180e-039  7.354310e-037  7.686160e-037  1.151430e-038  4.549920e-037  5.072760e-036  9.137730e-038  5.065110e-045  1.101950e-046  2.698430e-036  1.272560e-040  4.999840e-049  4.287900e-059  2.693650e-037  6.471570e-101  1.371020e-038  2.711890e-055  2.013620e-075  2.648380e-041  6.970030e-051  2.735620e-090  4.024410e-059  2.335280e-059  2.331040e-121  1.137970e-072  1.758060e-099  1.044290e-054  2.779640e-062  4.098160e-057  4.405200e-085  1.844020e-043  2.675700e-072  7.188410e-088  1.726630e-039  5.568200e-056  3.285450e-090  2.082780e-059  1.216260e-059  4.897060e-043  1.253400e-085  7.027680e-084  7.734640e-047  2.477310e-051  2.755420e-067  5.311180e-041  1.088940e-071  3.659020e-042  4.282250e-044  1.148520e-061  8.753930e-044  2.569070e-065  4.325400e-074  3.157260e-059  5.100860e-087  2.305660e-054  1.327590e-089  1.560520e-105  1.415870e-054  3.520980e-066  4.954480e-079  2.979800e-058  1.212700e-149  2.558240e-058  8.251370e-054  2.361690e-092  8.453640e-073  2.776390e-057  1.366450e-103  3.497210e-119  4.256620e-051  2.831590e-078  1.439560e-039  3.636470e-113  7.598580e-131  6.652060e-060  5.748090e-118  7.946510e-045  3.485180e-091  4.451710e-090  3.372970e-062  6.961130e-093  1.317810e-052  3.857430e-082  1.103470e-098  2.527380e-065  1.514010e-080  1.160610e-058  9.149450e-063  1.733760e-061  1.602640e-069  5.201960e-042  3.171920e-060  1.321780e-085  5.616360e-038  6.966450e-040  6.258710e-041  8.305220e-038  7.901740e-045  4.584430e-038  1.823820e-042  9.658100e-041  1.211490e-042  1.505850e-041  4.858420e-042  8.897740e-042  1.522150e-036  7.849180e-038  1.597480e-040  5.820350e-042  1.374700e-037  1.472740e-046  7.226620e-044  6.889250e-035  9.166750e-039
  3.981000e-011  8.103240e-001  1.761700e-003  5.459030e-006  1.866350e-001  1.991740e-009  4.563410e-017  3.119650e-019  5.583600e-045  3.969290e-021  9.027220e-024  4.083450e-025  5.314540e-027  1.607100e-032  8.396630e-037  1.297350e-038  1.159000e-043  3.045480e-041  3.978550e-040  1.213440e-039  4.951020e-037  5.411740e-037  8.999490e-039  4.385800e-037  5.437580e-036  1.146240e-037  1.012640e-044  2.147520e-046  5.239830e-036  2.371770e-040  1.522890e-048  3.644780e-058  7.002690e-037  9.908110e-101  5.059110e-038  1.682090e-054  1.968000e-074  8.720950e-041  6.305310e-050  2.482880e-089  5.911590e-058  3.523640e-058  2.501650e-120  5.228990e-071  6.904960e-098  3.268100e-054  9.139900e-062  1.451640e-056  3.226090e-084  1.859530e-043  3.024100e-071  1.500730e-086  3.296980e-039  3.327860e-055  1.203420e-088  1.034550e-058  6.195500e-059  9.929330e-043  9.908370e-085  5.555520e-083  1.533800e-046  4.635240e-051  4.641180e-066  1.014250e-040  1.702520e-070  6.510480e-042  7.090220e-044  6.838890e-061  1.351310e-043  1.325950e-064  8.200620e-073  1.874570e-058  8.920100e-086  1.147290e-053  1.772800e-088  7.392700e-104  6.993400e-054  1.798240e-065  9.346360e-078  9.526450e-058  5.082950e-152  8.349010e-058  4.386600e-053  1.361590e-090  1.874060e-071  2.537820e-056  6.791590e-102  7.219640e-117  8.239150e-051  6.183230e-077  2.560690e-039  1.520360e-111  1.015350e-130  1.174960e-059  2.869640e-117  1.455370e-044  1.875520e-090  1.081810e-088  2.991410e-061  1.807950e-091  2.190280e-052  2.341360e-081  7.862590e-097  1.455530e-067  2.835990e-083  3.936900e-059  3.028300e-063  6.111750e-061  2.584430e-069  9.213210e-042  1.099280e-060  1.620680e-087  9.334830e-038  1.173190e-039  1.270400e-040  1.463360e-037  1.058240e-044  6.926050e-038  2.672070e-042  1.383230e-040  1.844640e-042  2.101680e-041  6.641420e-042  1.219280e-041  2.386300e-036  1.231570e-037  2.269010e-040  8.271720e-042  1.294170e-037  1.821910e-046  9.382420e-044  7.968340e-035  9.356740e-039
  5.012000e-011  7.989990e-001  1.325580e-003  4.114150e-006  1.987300e-001  1.643320e-009  6.852510e-017  6.323260e-019  9.489830e-045  1.041450e-020  1.406440e-023  1.456440e-024  1.900720e-026  6.441070e-032  4.402750e-036  7.103990e-038  1.609280e-042  1.694380e-040  2.423200e-040  4.701410e-040  2.817760e-037  3.154800e-037  5.869810e-039  3.548520e-037  4.759190e-036  1.252900e-037  1.937260e-044  3.963640e-046  8.564260e-036  3.797750e-040  4.685920e-048  3.406030e-057  1.631560e-036  1.678910e-100  1.887230e-037  1.130120e-053  2.761310e-073  2.777400e-040  6.631080e-049  2.939570e-088  1.105410e-056  6.793420e-057  4.253130e-119  3.897150e-069  2.166030e-095  1.456670e-053  4.722270e-061  7.800030e-056  7.109220e-083  2.341850e-043  7.001770e-070  6.811310e-085  5.708520e-039  2.861460e-054  1.264030e-086  5.994840e-058  3.718970e-058  1.789130e-042  3.555860e-083  1.993730e-081  2.725570e-046  7.520900e-051  1.262730e-064  2.122390e-040  4.557800e-069  1.231370e-041  1.206520e-043  5.842360e-060  2.114340e-043  1.127410e-063  2.597980e-071  1.524050e-057  2.360590e-084  7.267120e-053  7.641970e-087  1.279640e-101  4.382360e-053  1.274250e-064  3.103190e-076  4.107980e-057  2.941790e-149  4.120850e-057  2.840050e-052  1.891340e-088  6.894390e-070  3.487120e-055  1.206150e-099  5.776090e-114  1.619760e-050  2.340310e-075  4.572180e-039  2.230820e-109  4.360860e-129  1.959400e-059  7.411900e-115  2.614690e-044  1.721870e-089  4.136990e-087  3.687080e-060  1.545180e-089  3.586850e-052  2.697240e-080  1.138510e-094  1.761680e-070  4.309000e-086  4.860740e-060  3.562830e-064  7.327920e-060  2.067230e-069  1.624140e-041  1.572650e-060  1.074550e-087  1.551370e-037  2.004520e-039  2.637230e-040  2.597930e-037  1.349570e-044  1.038620e-037  3.761790e-042  1.920320e-040  2.698330e-042  2.813070e-041  8.608460e-042  1.595310e-041  3.728740e-036  1.937530e-037  3.047870e-040  1.108390e-041  1.121440e-037  2.135470e-046  1.130020e-043  8.895480e-035  9.295090e-039
  6.310000e-011  7.894920e-001  9.642240e-004  3.008290e-006  2.088620e-001  1.229150e-009  9.732290e-017  1.220160e-018  1.704550e-044  2.651360e-020  2.034860e-023  4.935430e-024  6.222880e-026  2.205670e-031  1.987880e-035  3.298280e-037  2.083680e-041  9.265020e-040  2.433760e-040  1.798700e-040  1.312520e-037  1.469200e-037  3.154600e-039  2.322330e-037  3.296390e-036  1.158270e-037  3.335560e-044  6.546920e-046  1.142210e-035  5.046450e-040  1.364600e-047  3.220540e-056  3.356120e-036  3.572020e-100  7.017390e-037  8.106970e-053  4.354710e-072  8.387550e-040  7.578850e-048  3.873040e-087  2.393340e-055  1.526130e-055  1.314930e-117  4.216590e-067  1.187500e-092  1.503350e-052  6.216850e-060  1.008670e-054  5.775610e-081  6.287600e-043  5.284110e-068  9.985330e-083  8.157240e-039  2.647280e-053  5.571650e-084  3.512040e-057  2.287170e-057  2.726890e-042  1.623150e-081  9.100840e-080  4.123770e-046  1.012960e-050  4.369190e-063  4.376980e-040  1.624420e-067  2.214240e-041  1.900460e-043  6.342170e-059  2.982450e-043  1.246730e-062  1.105290e-069  1.444220e-056  8.389290e-083  6.133440e-052  1.466000e-084  4.066770e-099  3.637260e-052  1.301760e-063  1.750730e-074  2.178390e-056  8.816490e-147  3.977320e-056  2.108360e-051  5.606830e-086  3.728740e-068  6.037770e-054  4.283880e-097  1.000990e-110  3.350450e-050  1.363880e-073  8.068980e-039  7.051260e-107  3.692740e-127  3.005050e-059  3.161270e-112  4.499540e-044  2.134950e-088  2.104790e-085  6.030080e-059  1.084650e-086  5.758010e-052  4.817440e-079  2.552680e-092  1.362490e-070  2.811090e-086  2.063460e-060  3.202200e-064  1.099320e-058  7.166970e-069  2.825980e-041  1.560740e-059  5.735220e-088  2.579110e-037  3.477560e-039  5.584970e-040  4.645910e-037  1.625240e-044  1.541830e-037  5.073890e-042  2.560400e-040  3.777670e-042  3.570730e-041  1.057630e-041  1.960200e-041  5.815490e-036  3.024200e-037  3.799850e-040  1.392770e-041  8.907120e-038  2.370820e-046  1.248400e-043  9.587760e-035  8.388990e-039
  7.943000e-011  7.820770e-001  6.813580e-004  2.142000e-006  2.167560e-001  8.300850e-010  1.303570e-016  2.233570e-018  2.923450e-044  6.498220e-020  2.994900e-023  1.571210e-023  1.851670e-025  6.449310e-031  7.946190e-035  1.369000e-036  2.535380e-040  4.720380e-039  7.831850e-040  9.000260e-041  4.917760e-038  5.348540e-038  1.469760e-039  1.203650e-037  1.757680e-036  8.896370e-038  4.900340e-044  9.179580e-046  1.205540e-035  5.467060e-040  3.539920e-047  2.845030e-055  6.083950e-036  5.703400e-100  2.518920e-036  5.917470e-052  6.406080e-071  2.324470e-039  8.639800e-047  4.551210e-086  5.367580e-054  3.543350e-054  4.100970e-116  5.444890e-065  5.747240e-090  2.923390e-051  1.693780e-058  2.563310e-053  1.119370e-078  3.172610e-042  1.017410e-065  3.475410e-080  9.808910e-039  2.306640e-052  6.853330e-081  2.024440e-056  1.407270e-056  3.383780e-042  5.350660e-080  3.000060e-078  5.208150e-046  1.108990e-050  1.544900e-061  8.216500e-040  5.796380e-066  3.487860e-041  2.525910e-043  7.274920e-058  3.502310e-043  1.377840e-061  5.160450e-068  1.367210e-055  3.119790e-081  9.424950e-051  1.840240e-081  1.389720e-096  5.446730e-051  2.447970e-062  2.096660e-072  1.304100e-055  2.861410e-145  9.228530e-055  1.680520e-050  4.281600e-083  2.546660e-066  1.143140e-052  1.927350e-094  2.292740e-107  8.688590e-050  9.957540e-072  1.412220e-038  5.781030e-104  2.537830e-125  4.263840e-059  8.811350e-110  7.492190e-044  3.394540e-087  1.246270e-083  1.190520e-057  1.660100e-083  9.023670e-052  1.066130e-077  7.229730e-090  1.060990e-069  6.588570e-087  1.312220e-061  2.400960e-062  1.877440e-057  4.277940e-069  4.816650e-041  2.057240e-058  1.104910e-088  4.274720e-037  6.104430e-039  1.193590e-039  8.338740e-037  1.839360e-044  2.256980e-037  6.505370e-042  3.246250e-040  5.046300e-042  4.244780e-041  1.210190e-041  2.243010e-041  9.040060e-036  4.701640e-037  4.316610e-040  1.601580e-041  6.390390e-038  2.335900e-046  1.242010e-043  9.985330e-035  6.745270e-039
  1.000000e-010  7.762860e-001  4.722000e-004  1.489620e-006  2.228970e-001  5.196180e-010  1.661310e-016  3.904140e-018  4.828660e-044  1.535150e-019  5.090680e-023  4.705720e-023  5.032700e-025  1.633200e-030  2.853550e-034  5.262740e-036  2.800990e-039  2.335250e-038  4.114600e-039  2.154980e-040  1.423090e-038  1.452200e-038  6.168590e-040  4.683720e-038  6.906980e-037  5.355920e-038  5.729050e-044  1.034690e-045  9.762280e-036  4.672930e-040  7.670090e-047  2.126480e-054  9.843780e-036  6.818000e-100  8.436950e-036  4.177250e-051  1.483520e-069  5.778110e-039  8.841720e-046  7.678110e-085  1.101070e-052  7.474430e-053  1.071900e-114  6.766200e-063  1.695510e-086  6.002950e-050  5.327210e-057  6.976090e-052  5.263550e-076  1.787810e-041  2.436900e-063  1.431300e-077  2.050330e-038  3.340230e-051  1.251300e-077  2.218840e-055  1.668020e-055  3.431270e-042  6.995500e-078  3.922300e-076  5.538310e-046  1.035930e-050  4.442370e-060  1.412150e-039  2.012880e-064  4.848530e-041  2.900530e-043  8.579280e-057  3.515350e-043  1.971490e-060  2.216560e-066  1.156420e-054  9.914970e-080  2.970510e-049  1.177160e-077  9.424830e-094  1.650470e-049  1.087340e-060  5.399180e-070  8.122740e-055  2.115350e-138  2.916900e-053  1.315830e-049  5.985250e-080  1.711830e-064  1.976750e-051  1.922330e-091  9.523180e-104  3.676200e-049  7.564000e-070  2.430430e-038  3.715210e-100  6.378910e-122  5.968590e-059  1.402200e-105  1.209650e-043  2.929140e-085  6.977470e-082  2.413640e-056  2.290520e-080  1.383890e-051  4.289130e-076  1.955070e-087  2.086040e-068  9.173910e-087  9.824610e-063  2.926210e-060  3.194960e-056  2.982590e-069  8.027750e-041  2.644040e-057  2.598990e-087  7.083400e-037  1.087590e-038  2.565090e-039  1.508560e-036  1.976200e-044  3.254310e-037  7.998950e-042  3.899160e-040  6.528140e-042  4.716920e-041  1.307960e-041  2.384160e-041  1.406410e-035  7.249220e-037  4.451110e-040  1.704770e-041  4.145240e-038  2.301260e-046  1.106410e-043  1.020850e-034  4.860810e-039
  1.259000e-010  7.715570e-001  3.232940e-004  1.032210e-006  2.278740e-001  3.157020e-010  2.036180e-016  6.562350e-018  6.980620e-044  3.503880e-019  1.030120e-022  1.333060e-022  1.273050e-024  3.751930e-030  1.006240e-033  2.136710e-035  3.038970e-038  1.316300e-037  2.743000e-038  1.704390e-039  3.207730e-039  2.786410e-039  2.277140e-040  1.306390e-038  1.876940e-037  2.399200e-038  4.918870e-044  8.852360e-046  5.764920e-036  3.089030e-040  1.276970e-046  1.238820e-053  1.450980e-035  6.119380e-100  2.558940e-035  2.576550e-050  2.146470e-068  1.272300e-038  7.535480e-045  8.376890e-084  1.885780e-051  1.290610e-051  2.005790e-113  6.153290e-061  4.777720e-084  1.040040e-048  1.516910e-055  1.598360e-050  1.097380e-073  9.407500e-041  4.892330e-061  4.579570e-075  1.105880e-037  1.078440e-049  1.301980e-074  6.502340e-054  5.293530e-054  2.950780e-042  1.082730e-076  6.070770e-075  5.264180e-046  9.653700e-051  8.975060e-059  2.378740e-039  3.893930e-063  6.398530e-041  2.993860e-043  7.932380e-056  3.334260e-043  1.639090e-059  7.573450e-065  8.566700e-054  2.518090e-078  1.092020e-047  3.046000e-074  2.857430e-091  5.725430e-048  5.095230e-059  1.543580e-067  7.563540e-054  2.397030e-137  8.091200e-052  9.591990e-049  6.770240e-077  9.668070e-063  2.844100e-050  5.785780e-089  1.225000e-100  2.278080e-048  4.199380e-068  4.246870e-038  9.551590e-097  5.337790e-120  1.180750e-058  3.107290e-103  1.990440e-043  3.552920e-083  3.216030e-080  4.333610e-055  1.654690e-077  2.099730e-051  9.555970e-075  3.487190e-085  3.809880e-067  1.624440e-087  6.116630e-063  2.506930e-058  4.895060e-055  1.484460e-068  1.302760e-040  3.221830e-056  3.903620e-088  1.172790e-036  1.965270e-038  5.502270e-039  2.746490e-036  2.051060e-044  4.609390e-037  9.411760e-042  4.424680e-040  8.245560e-042  4.897000e-041  1.300160e-041  2.404070e-041  2.185560e-035  1.137050e-036  4.182890e-040  1.626400e-041  2.480950e-038  1.732770e-046  8.859780e-044  1.040330e-034  3.202110e-039
  1.585000e-010  7.676490e-001  2.209190e-004  7.123270e-007  2.319520e-001  1.981290e-010  2.424000e-016  1.069200e-017  9.748500e-044  7.765820e-019  2.286290e-022  3.608640e-022  3.118290e-024  8.327880e-030  3.721270e-033  1.015360e-034  3.446580e-037  9.545340e-037  2.469200e-037  2.092130e-038  3.333380e-039  6.150180e-040  6.250740e-041  2.406630e-039  3.322130e-038  7.266480e-039  2.871710e-044  5.723090e-046  2.353960e-036  1.478680e-040  1.505270e-046  5.197870e-053  1.924910e-035  2.983110e-100  6.908660e-035  1.330880e-049  3.533260e-067  2.494680e-038  5.085980e-044  1.036110e-082  2.486080e-050  1.751910e-050  1.837340e-112  3.792000e-059  1.946240e-081  1.381950e-047  3.438010e-054  2.783040e-049  2.042840e-071  4.413640e-040  6.478030e-059  9.616010e-073  6.487190e-037  3.143500e-048  7.849950e-072  1.973480e-052  1.720080e-052  2.298100e-042  2.241450e-075  1.256760e-073  4.559270e-046  1.128700e-050  1.127820e-057  4.113800e-039  4.964210e-062  8.372850e-041  2.980220e-043  6.138290e-055  3.527640e-043  1.247390e-058  1.848580e-063  6.009410e-053  4.483680e-077  3.109040e-046  4.888780e-071  1.100160e-087  1.509330e-046  1.996680e-057  2.942050e-065  1.738580e-052  4.298040e-133  1.720530e-050  6.578400e-048  4.063330e-074  4.041250e-061  3.035450e-049  1.483110e-086  1.107880e-097  1.421530e-047  1.574430e-066  7.355920e-038  1.664050e-093  2.405480e-117  4.565050e-058  3.346120e-100  3.287100e-043  3.563010e-081  1.089600e-078  6.061640e-054  5.380010e-075  3.190150e-051  2.139020e-073  3.819580e-083  5.577890e-066  6.627660e-088  2.673460e-063  1.259440e-056  6.100540e-054  4.080420e-068  2.047290e-040  3.960750e-055  8.285080e-088  1.935600e-036  3.597390e-038  1.168330e-038  5.026360e-036  2.090960e-044  6.375120e-037  1.079620e-041  4.745330e-040  1.026170e-041  4.787260e-041  1.243490e-041  2.327180e-041  3.392980e-035  1.781440e-036  3.644920e-040  1.452010e-041  1.451780e-038  1.230040e-046  6.465200e-044  1.075040e-034  1.980890e-039
  1.995000e-010  7.641750e-001  1.512730e-004  4.908020e-007  2.355440e-001  1.373860e-010  2.818940e-016  1.686450e-017  1.603350e-043  1.662800e-018  5.085030e-022  9.247670e-022  7.256490e-024  1.765480e-029  1.373800e-032  5.231280e-034  3.812240e-036  7.806650e-036  2.556250e-036  3.031460e-037  4.979370e-038  5.658570e-039  2.242200e-041  3.251900e-040  3.557730e-039  1.295030e-039  1.054560e-044  2.730640e-046  6.113800e-037  4.605510e-041  1.163670e-046  1.581370e-052  2.221810e-035  7.518420e-100  1.642140e-034  5.888630e-049  5.334970e-066  4.382020e-038  2.740060e-043  1.101550e-081  2.556130e-049  2.056900e-049  4.897420e-111  1.813490e-057  2.474320e-079  1.417170e-046  6.146220e-053  3.674400e-048  2.457070e-069  1.812060e-039  5.359290e-057  1.417630e-070  3.262430e-036  6.653380e-047  2.652120e-069  4.864210e-051  4.442090e-051  1.836430e-042  2.097670e-074  1.176140e-072  3.804100e-046  1.798890e-050  8.797490e-057  6.528690e-039  4.353650e-061  9.725960e-041  2.671410e-043  3.729420e-054  6.694550e-043  7.283300e-058  2.997920e-062  6.094500e-052  5.372390e-076  6.277500e-045  3.218430e-068  4.081980e-084  2.761060e-045  6.593510e-056  3.479920e-063  4.389020e-051  1.350860e-130  3.893960e-049  5.824210e-047  1.844060e-071  1.669700e-059  2.416890e-048  2.866950e-084  7.431520e-095  7.852190e-047  4.346930e-065  1.215190e-037  1.248480e-090  3.289120e-115  2.242140e-057  4.499210e-098  5.172150e-043  2.121710e-079  2.758200e-077  6.530980e-053  9.405400e-073  4.975800e-051  4.055580e-072  3.096700e-081  6.674890e-065  1.410220e-088  1.419220e-063  3.899100e-055  6.199130e-053  1.115020e-067  3.110450e-040  5.239200e-054  3.155490e-088  3.189860e-036  6.674480e-038  2.444140e-038  9.248290e-036  2.081670e-044  8.560070e-037  1.227870e-041  4.797400e-040  1.260970e-041  4.442440e-041  1.185400e-041  2.143090e-041  5.267510e-035  2.707470e-036  2.962710e-040  1.253050e-041  9.583960e-039  1.002090e-046  4.830340e-044  1.136340e-034  1.218570e-039
  2.512000e-010  7.612990e-001  1.041980e-004  3.386900e-007  2.384990e-001  1.173610e-010  3.223090e-016  2.585880e-017  2.213240e-043  3.447820e-018  1.095480e-021  2.268240e-021  1.694540e-023  3.791160e-029  5.052320e-032  2.855970e-033  4.003250e-035  6.667500e-035  2.650980e-035  4.283200e-036  8.177220e-037  1.099010e-037  4.740840e-040  2.190980e-039  2.021340e-039  2.014950e-040  5.125980e-045  1.449520e-046  9.372410e-038  9.249460e-042  5.390380e-047  3.374040e-052  2.213220e-035  7.574260e-100  3.377950e-034  2.042830e-048  3.932090e-065  6.962440e-038  1.150820e-042  6.251900e-081  1.961920e-048  2.034840e-048  4.703710e-110  5.766790e-056  6.366830e-078  1.092970e-045  8.189630e-052  3.629190e-047  1.040170e-067  6.484630e-039  2.476660e-055  1.163900e-068  1.358320e-035  9.449800e-046  3.235090e-067  8.717540e-050  8.152780e-050  2.569160e-042  1.055680e-073  5.919090e-072  5.513260e-046  5.211810e-050  4.091640e-056  8.207260e-039  1.770480e-060  8.845120e-041  2.016940e-043  1.202440e-053  2.543720e-042  1.993710e-057  2.558100e-061  7.942190e-051  3.404650e-075  8.378190e-044  4.698500e-066  2.628060e-081  3.266850e-044  1.275100e-054  2.245100e-061  7.212820e-050  5.062160e-131  1.146240e-047  8.133490e-046  6.816400e-069  8.491670e-058  1.451670e-047  2.981470e-082  2.589940e-092  3.553400e-046  6.772230e-064  2.044420e-037  2.154110e-088  9.204840e-114  9.984880e-057  5.478350e-097  8.652000e-043  4.442110e-078  4.860920e-076  5.301660e-052  6.641820e-071  8.418150e-051  4.021520e-071  1.490640e-079  6.766280e-064  1.150780e-089  7.559130e-064  7.099480e-054  4.863600e-052  2.273210e-067  4.563680e-040  6.180960e-053  2.101380e-089  5.236460e-036  1.254580e-037  5.008760e-038  1.706890e-035  2.071010e-044  1.114820e-036  1.369720e-041  4.599640e-040  1.545680e-041  3.939390e-041  1.072420e-041  1.954980e-041  8.140380e-035  4.215490e-036  2.312000e-040  1.004570e-041  7.370480e-039  7.767680e-047  4.052650e-044  1.236000e-034  7.668740e-040
  3.162000e-010  7.587180e-001  7.208560e-005  2.339040e-007  2.411360e-001  1.362560e-010  3.622300e-016  3.837430e-017  2.846670e-043  6.879450e-018  2.246150e-021  5.287910e-021  3.890300e-023  8.202590e-029  1.841000e-031  1.634160e-032  4.053360e-034  6.110570e-034  2.964590e-034  6.562070e-035  1.489500e-035  2.367570e-036  1.992520e-038  7.531720e-038  6.738970e-038  3.504400e-039  2.867570e-043  7.781440e-045  7.772040e-039  1.091300e-042  1.421660e-047  5.107500e-052  1.779770e-035  4.736690e-100  5.902400e-034  5.573670e-048  2.577280e-064  1.000380e-037  3.843040e-042  3.122220e-080  1.161400e-047  1.768950e-047  2.534690e-109  1.375290e-054  4.293900e-076  6.625410e-045  8.424210e-051  2.753010e-046  4.135650e-066  2.018900e-038  6.946110e-054  6.085600e-067  4.731250e-035  9.601290e-045  2.333520e-065  1.164720e-048  1.095360e-048  9.828320e-042  4.142640e-072  2.322730e-070  2.136500e-045  3.884930e-049  1.403460e-055  7.466570e-039  5.589440e-060  5.799480e-041  2.293650e-043  2.401960e-053  8.950090e-042  7.373800e-057  1.236300e-060  7.461960e-050  1.244080e-074  7.382100e-043  4.623430e-064  9.885260e-079  2.515730e-043  1.760310e-053  8.265320e-060  7.194930e-049  9.407870e-128  3.086300e-046  1.221600e-044  1.599820e-066  3.712450e-056  7.805130e-047  3.873800e-080  9.390490e-090  1.359470e-045  8.485380e-063  3.405960e-037  3.105910e-086  3.189900e-111  3.805380e-056  8.579240e-095  1.477620e-042  7.864910e-077  6.298010e-075  3.475170e-051  2.592880e-069  1.658110e-050  4.770140e-070  5.453730e-078  6.561390e-063  6.046460e-090  4.178080e-064  8.522700e-053  3.012750e-051  3.618770e-067  6.401650e-040  5.910210e-052  9.863960e-089  8.550100e-036  2.386300e-037  1.005330e-037  3.157270e-035  2.036890e-044  1.400430e-036  1.522940e-041  4.137610e-040  1.888870e-041  3.314550e-041  9.612950e-042  1.765720e-041  1.251790e-034  6.552390e-036  1.792530e-040  8.018310e-042  6.458220e-039  7.889280e-047  4.243760e-044  1.378080e-034  4.982810e-040
  3.981000e-010  7.561670e-001  5.002480e-005  1.612970e-007  2.437270e-001  2.047600e-010  4.031940e-016  5.531410e-017  4.617840e-043  1.326730e-017  4.398200e-021  1.184710e-020  8.958900e-023  1.810970e-028  6.124190e-031  8.534250e-032  3.470250e-033  4.949130e-033  2.830570e-033  8.459410e-034  2.277180e-034  4.187320e-035  6.476950e-037  2.036570e-036  1.996160e-036  1.332300e-037  2.104660e-041  7.059910e-043  6.485110e-039  3.879260e-043  1.198650e-047  4.915180e-052  1.082610e-035  7.895590e-100  8.531470e-034  1.131530e-047  9.733540e-064  1.294720e-037  1.008590e-041  8.569470e-080  5.191620e-047  1.267610e-046  3.496310e-108  2.377140e-053  5.909150e-075  3.178390e-044  6.640400e-050  1.605820e-045  9.217350e-065  5.416710e-038  1.200250e-052  2.080180e-065  1.381710e-034  7.012070e-044  9.684670e-064  1.131350e-047  1.058420e-047  4.975060e-041  7.419150e-071  4.159840e-069  1.053230e-044  3.531280e-048  7.626750e-055  6.279280e-039  3.034270e-059  3.562120e-041  5.364100e-043  4.244580e-053  2.156290e-041  5.093720e-056  5.122940e-060  4.070310e-049  3.965060e-074  4.176230e-042  1.610980e-062  9.962630e-077  1.247710e-042  1.758880e-052  1.664940e-058  4.171890e-048  6.070300e-128  5.453720e-045  1.398720e-043  1.786130e-064  9.745090e-055  5.488120e-046  2.071260e-078  1.375870e-087  4.605300e-045  1.376400e-061  5.330920e-037  1.747390e-084  9.869010e-110  1.222390e-055  6.415210e-094  2.404920e-042  8.608340e-076  6.030160e-074  1.890040e-050  6.491490e-068  4.187280e-050  5.179200e-069  1.688900e-076  6.226750e-062  4.068290e-089  4.388180e-064  7.048730e-052  1.489230e-050  4.516510e-067  8.587630e-040  4.250400e-051  3.314430e-089  1.392220e-035  4.603330e-037  1.985980e-037  5.854480e-035  1.922170e-044  1.695640e-036  1.744230e-041  3.477270e-040  2.329800e-041  2.685890e-041  9.019800e-042  1.580780e-041  1.916990e-034  9.800120e-036  1.452950e-040  6.937200e-042  6.072680e-039  1.053820e-046  5.202000e-044  1.577830e-034  3.688430e-040
  5.012000e-010  7.538870e-001  3.467760e-005  1.108010e-007  2.460340e-001  3.390550e-010  4.444610e-016  7.714360e-017  5.186530e-043  2.468550e-017  8.222550e-021  2.556530e-020  2.101930e-022  4.231010e-028  1.937740e-030  4.340610e-031  2.729600e-032  3.983170e-032  2.643000e-032  1.065610e-032  3.424420e-033  7.147300e-034  1.981830e-035  5.311060e-035  5.419290e-035  4.686830e-036  1.343200e-039  5.302830e-041  3.030680e-037  2.176240e-041  1.361970e-045  4.593370e-052  4.816250e-036  1.212810e-100  9.898630e-034  1.477330e-047  1.991840e-063  1.471470e-037  2.056270e-041  1.368700e-079  1.744600e-046  6.825180e-046  5.303990e-108  2.463210e-052  2.582390e-073  1.208800e-043  4.008530e-049  7.238810e-045  1.530370e-063  1.236900e-037  1.299190e-051  4.070680e-064  3.379340e-034  3.771010e-043  1.897220e-062  8.103210e-047  7.504980e-047  2.343960e-040  3.857060e-069  2.162610e-067  5.083030e-044  2.785090e-047  7.505950e-054  1.265910e-038  2.499020e-058  5.376790e-041  1.020320e-042  1.372530e-052  3.444270e-041  2.493900e-055  3.489550e-059  1.284200e-048  2.295880e-073  1.496900e-041  3.118430e-061  5.375850e-075  3.971660e-042  9.317490e-052  1.856450e-057  1.392220e-047  1.348010e-122  5.976220e-044  1.112610e-042  9.152770e-063  1.578280e-053  5.735920e-045  8.090520e-077  1.174090e-085  1.866310e-044  2.501060e-060  8.662980e-037  1.062850e-082  8.500470e-107  3.751460e-055  2.158490e-091  4.353650e-042  7.026630e-075  4.522320e-073  9.144300e-050  9.427510e-067  1.367280e-049  5.558140e-068  3.716480e-075  5.742270e-061  2.270240e-087  2.378510e-063  4.078050e-051  6.098380e-050  4.729070e-067  1.094210e-039  2.375470e-050  3.162620e-087  2.250510e-035  8.975160e-037  3.880150e-037  1.083450e-034  1.759420e-044  2.002600e-036  2.005640e-041  2.727110e-040  2.912240e-041  2.090340e-041  8.204510e-042  1.473730e-041  2.898290e-034  1.523540e-035  1.259590e-040  6.012790e-042  5.946230e-039  1.297870e-046  6.963210e-044  1.839360e-034  3.222500e-040
  6.310000e-010  7.516200e-001  2.382710e-005  7.539930e-008  2.483210e-001  5.594330e-010  4.875710e-016  1.038990e-016  7.395640e-043  4.420180e-017  1.466030e-020  5.319130e-020  4.938750e-022  1.029730e-027  5.393460e-030  1.907560e-030  1.773170e-031  2.764360e-031  2.066710e-031  1.111210e-031  4.269060e-032  9.912450e-033  4.627870e-034  1.062110e-033  1.139080e-033  1.215840e-034  6.394530e-038  2.903350e-039  1.108280e-035  1.164290e-039  1.391370e-043  3.154460e-050  1.413850e-036  3.548970e-101  8.999830e-034  1.245250e-047  1.335020e-063  1.428330e-037  3.266700e-041  6.709410e-080  4.448580e-046  2.850230e-045  1.623130e-107  1.845240e-051  1.762700e-073  3.661850e-043  1.872570e-048  2.531910e-044  7.166120e-063  2.358390e-037  9.426700e-051  5.600000e-063  6.905770e-034  1.552740e-042  2.030200e-061  4.402320e-046  4.028280e-046  9.795660e-040  6.774010e-069  3.798120e-067  2.107740e-043  1.858380e-046  7.077500e-053  4.763230e-038  1.841990e-057  1.567760e-040  1.555810e-042  8.096750e-052  4.280850e-041  5.989030e-055  3.327220e-058  2.897340e-048  1.380560e-072  3.424140e-041  1.035280e-060  3.569030e-074  8.232430e-042  3.179680e-051  1.199120e-056  2.688750e-047  9.205240e-129  4.159610e-043  6.115980e-042  2.454890e-061  1.551350e-052  5.327850e-044  5.028130e-076  1.929230e-084  1.246610e-043  4.014510e-059  1.317660e-036  2.075480e-081  8.716660e-107  1.051540e-054  1.319820e-092  7.383560e-042  2.377260e-074  2.846620e-072  4.209110e-049  1.116300e-065  5.510510e-049  3.329690e-067  7.482850e-074  5.229190e-060  6.355670e-087  1.979210e-062  1.913030e-050  2.170770e-049  4.348990e-067  1.322260e-039  1.105930e-049  1.174070e-089  3.627570e-035  1.777110e-036  7.641020e-037  2.006230e-034  1.464580e-044  2.364160e-036  2.441730e-041  1.987200e-040  3.738160e-041  1.539350e-041  7.954070e-042  1.391230e-041  4.348740e-034  2.272750e-035  1.168510e-040  5.732060e-042  1.415960e-038  2.313610e-046  1.333090e-043  2.177690e-034  3.420300e-040
  7.943000e-010  7.494770e-001  1.607180e-005  5.007960e-008  2.504780e-001  8.799400e-010  5.346220e-016  1.350660e-016  1.074560e-042  7.574570e-017  2.484500e-020  1.065900e-019  1.155350e-021  2.609920e-027  1.337180e-029  7.180600e-030  9.510170e-031  1.669310e-030  1.370540e-030  9.771360e-031  4.555450e-031  1.160750e-031  8.729420e-033  1.746150e-032  1.987330e-032  2.562390e-033  2.444600e-036  1.238600e-037  3.298540e-034  5.454240e-038  1.163300e-041  4.404450e-048  2.617010e-037  8.719840e-101  6.243340e-034  6.466560e-048  2.519200e-062  1.136190e-037  3.960260e-041  8.702160e-079  8.419880e-046  8.823260e-045  2.264580e-107  9.774520e-051  1.636970e-072  8.633060e-043  6.634120e-048  6.786230e-044  5.820120e-062  3.648750e-037  4.688630e-050  5.368570e-062  1.152820e-033  4.840100e-042  1.857120e-060  1.797000e-045  1.625110e-045  3.548630e-039  1.196440e-067  6.708320e-066  7.576220e-043  1.036360e-045  5.398720e-052  1.754680e-037  1.414640e-056  4.631820e-040  3.377040e-042  4.950490e-051  7.906440e-041  2.909240e-054  3.112970e-057  9.074610e-048  9.280260e-072  5.023930e-041  5.177470e-060  3.828840e-073  1.114590e-041  7.751270e-051  4.551270e-056  3.024710e-047  2.244300e-126  1.858610e-042  2.287090e-041  3.601470e-060  9.561440e-052  3.537640e-043  6.308160e-075  4.850610e-083  9.503820e-043  4.702820e-058  1.941360e-036  1.241100e-079  1.714130e-104  2.772770e-054  3.869610e-091  1.232290e-041  1.434850e-073  1.599930e-071  1.884450e-048  1.223830e-064  2.573470e-048  4.029680e-066  1.452430e-072  4.744510e-059  1.486430e-085  1.684260e-061  7.468460e-050  6.828770e-049  3.655550e-067  1.497180e-039  4.452540e-049  1.198800e-088  5.802960e-035  3.549680e-036  1.536220e-036  3.693850e-034  1.084490e-044  2.903220e-036  3.146640e-041  1.347260e-040  4.997400e-041  1.035950e-041  8.313070e-042  1.386380e-041  6.418850e-034  3.312860e-035  1.123990e-040  5.707390e-042  0.000000e+000  0.000000e+000  0.000000e+000  2.601670e-034  4.416400e-040
  1.000000e-009  7.473880e-001  1.050730e-005  3.216620e-008  2.525780e-001  1.292990e-009  5.877220e-016  1.698470e-016  1.628330e-042  1.232720e-016  3.975330e-020  2.044710e-019  2.601250e-021  6.781800e-027  3.046400e-029  2.272460e-029  4.175220e-030  8.420980e-030  7.380670e-030  6.820870e-030  3.898080e-030  1.072300e-030  1.254010e-031  2.211570e-031  2.658800e-031  4.136690e-032  7.041890e-035  3.871000e-036  7.331830e-033  2.066370e-036  7.368340e-040  4.659870e-046  4.204050e-037  1.539570e-098  3.228000e-034  3.583820e-047  4.360070e-060  7.153830e-038  3.634060e-041  1.055120e-076  1.185710e-045  2.012680e-044  1.122480e-106  3.593530e-050  8.598950e-072  1.561940e-042  1.772100e-047  1.359870e-043  3.098940e-061  4.416980e-037  1.616130e-049  3.555330e-061  1.531960e-033  1.148280e-041  1.086010e-059  5.551230e-045  4.964900e-045  1.110610e-038  1.414790e-066  7.932550e-065  2.377240e-042  4.889630e-045  3.371130e-051  5.747470e-037  8.681310e-056  1.262570e-039  1.481560e-041  2.551790e-050  3.216260e-040  2.459380e-053  2.692640e-056  5.983830e-047  5.829530e-071  5.575420e-041  1.583930e-059  2.355470e-072  1.159560e-041  1.369560e-050  1.240500e-055  2.199360e-047  1.546300e-125  5.482540e-042  5.868990e-041  3.130100e-059  3.895440e-051  1.654050e-042  4.625100e-074  6.799660e-082  5.871440e-042  3.634600e-057  2.881960e-036  4.666750e-078  1.551790e-102  7.076020e-054  5.798040e-090  2.045340e-041  7.429280e-073  8.897340e-071  8.294080e-048  1.174100e-063  1.358110e-047  4.720520e-065  2.680570e-071  4.458050e-058  3.256930e-084  1.499360e-060  2.535850e-049  1.965440e-048  3.068560e-067  1.590390e-039  1.629880e-048  5.941730e-088  9.233170e-035  7.165780e-036  3.202100e-036  6.792140e-034  7.044390e-045  3.889340e-036  4.318470e-041  8.893990e-041  7.049270e-041  6.166130e-042  9.706790e-042  1.559300e-041  9.393200e-034  4.817810e-035  1.120230e-040  5.825660e-042  5.756020e-035  1.008990e-042  5.142970e-040  2.396700e-034  0.000000e+000
  1.259000e-009  7.453500e-001  6.576110e-006  1.949760e-008  2.546240e-001  1.773500e-009  6.519300e-016  2.091390e-016  2.351170e-042  1.893830e-016  5.971990e-020  3.745200e-019  5.593330e-021  1.806040e-026  6.974620e-029  6.184330e-029  1.542860e-029  3.600960e-029  3.300750e-029  3.822770e-029  2.716710e-029  7.921800e-030  1.388010e-030  2.189730e-030  2.801290e-030  5.289050e-031  1.574800e-033  9.163290e-035  1.308990e-031  6.763180e-035  3.815860e-038  4.124200e-044  1.203090e-035  9.215580e-097  1.197860e-034  2.671030e-045  5.980880e-058  3.375740e-038  2.427230e-041  9.450880e-075  1.192710e-045  3.258440e-044  1.745500e-106  8.907470e-050  2.933040e-071  2.089300e-042  3.456660e-047  1.982410e-043  1.065070e-060  4.015810e-037  3.826850e-049  1.597210e-060  1.559050e-033  2.004950e-041  4.017090e-059  1.257560e-044  1.114460e-044  2.937710e-038  1.250030e-065  7.008780e-064  6.419020e-042  1.921960e-044  1.731580e-050  1.635250e-036  4.215520e-055  3.108190e-039  7.322450e-041  1.084300e-049  1.499260e-039  2.094370e-052  2.098600e-055  4.364800e-046  3.265070e-070  9.951690e-041  6.541550e-059  1.865160e-071  1.965590e-041  3.684790e-050  5.193490e-055  1.920700e-047  4.105500e-124  1.055320e-041  1.010560e-040  1.625090e-058  1.038970e-050  5.322850e-042  2.024630e-073  5.394220e-081  2.605290e-041  1.812090e-056  4.579980e-036  1.029980e-076  9.402170e-101  1.779950e-053  8.739960e-089  3.444290e-041  3.495020e-072  5.427630e-070  3.554560e-047  9.860990e-063  7.703850e-047  5.174070e-064  4.619830e-070  4.244850e-057  6.963970e-083  1.369300e-059  7.570010e-049  5.167640e-048  2.654700e-067  1.560750e-039  5.489940e-048  3.388230e-087  1.455360e-034  1.458810e-035  6.939230e-036  1.212660e-033  4.049300e-045  5.697250e-036  6.262830e-041  6.555640e-041  1.047170e-040  3.145900e-042  1.290870e-041  2.041720e-041  1.276230e-033  6.560110e-035  1.141750e-040  6.003090e-042  0.000000e+000  0.000000e+000  0.000000e+000  6.721860e-034  5.693630e-039
  1.585000e-009  7.433160e-001  3.854040e-006  1.084260e-008  2.566630e-001  2.303970e-009  7.368490e-016  2.584130e-016  3.154090e-042  2.753770e-016  8.444110e-020  6.593410e-019  1.162600e-020  4.981640e-026  1.740840e-028  1.488470e-028  4.964960e-029  1.320450e-028  1.259270e-028  1.725920e-028  1.542970e-028  4.658550e-029  1.150990e-029  1.626910e-029  2.240080e-029  5.032720e-030  2.594860e-032  1.561010e-033  1.656510e-030  1.651380e-033  1.412340e-036  2.537620e-042  2.703320e-034  2.613000e-095  3.178920e-035  1.521080e-043  4.453310e-056  1.135530e-038  1.154520e-041  3.526470e-073  8.356720e-046  3.577670e-044  1.157000e-106  1.458920e-049  1.820220e-071  1.943450e-042  4.628960e-047  1.999640e-043  1.697420e-060  2.593880e-037  6.025990e-049  4.724190e-060  1.143510e-033  2.446500e-041  8.898230e-059  1.981730e-044  1.746510e-044  6.284740e-038  2.822480e-065  1.582530e-063  1.406450e-041  6.028320e-044  7.142500e-050  3.935460e-036  1.565150e-054  6.727170e-039  3.168880e-040  3.787650e-049  6.100010e-039  1.276650e-051  1.482750e-054  2.712270e-045  1.157910e-069  4.064910e-040  3.804720e-058  1.858880e-070  7.702890e-041  2.186670e-049  4.795540e-054  4.693970e-047  1.075970e-125  1.352240e-041  1.181450e-040  5.285620e-058  1.833290e-050  1.131540e-041  3.605660e-073  1.809560e-080  7.788840e-041  5.794830e-056  7.707340e-036  8.440390e-076  3.439640e-100  4.458560e-053  8.006840e-089  5.834900e-041  1.281670e-071  3.745890e-069  1.465700e-046  7.452430e-062  4.466710e-046  4.270110e-063  7.456440e-069  3.969020e-056  4.488850e-082  1.227610e-058  2.033840e-048  1.247940e-047  2.634600e-067  1.407780e-039  1.723200e-047  6.316360e-088  2.270690e-034  2.968740e-035  1.534370e-035  2.218790e-033  2.418080e-045  8.852200e-036  9.315920e-041  6.341930e-041  1.585000e-040  1.328500e-042  1.876680e-041  2.935040e-041  1.839780e-033  9.429320e-035  1.341190e-040  7.142530e-042  1.326710e-034  6.300940e-042  3.275820e-039  2.365310e-034  0.000000e+000
  1.995000e-009  7.413540e-001  2.078200e-006  5.256100e-009  2.586290e-001  2.863770e-009  8.502340e-016  3.255070e-016  4.084180e-042  3.791270e-016  1.125200e-019  1.114840e-018  2.301460e-020  1.392740e-025  4.600370e-028  3.240680e-028  1.431650e-028  4.172330e-028  4.209320e-028  6.332210e-028  7.171400e-028  2.185790e-028  7.252350e-029  9.200190e-029  1.380020e-028  3.711920e-029  3.238010e-031  1.970410e-032  1.610820e-029  3.223800e-032  4.055360e-035  1.232090e-040  5.122970e-033  4.219460e-094  6.280750e-035  7.197400e-042  2.320920e-054  1.784390e-038  3.391310e-041  8.184770e-072  3.370360e-045  2.659560e-044  2.972940e-106  1.540540e-049  4.325840e-071  1.208190e-042  4.128220e-047  1.343080e-043  1.484000e-060  1.130440e-037  6.138020e-049  8.860250e-060  5.763790e-034  2.017620e-041  1.149980e-058  2.112920e-044  1.866160e-044  1.055510e-037  3.585370e-065  2.010280e-063  2.476830e-041  1.477470e-043  2.414750e-049  7.926660e-036  4.401720e-054  1.272880e-038  1.149900e-039  1.053180e-048  2.119800e-038  5.713110e-051  9.589040e-054  1.416710e-044  3.144210e-069  1.820390e-039  1.926720e-057  1.565530e-069  3.340410e-040  1.327480e-048  4.766640e-053  1.488800e-046  3.769900e-128  1.760800e-041  1.423040e-040  1.675700e-057  3.329420e-050  1.621850e-041  5.576450e-073  5.131830e-080  1.509490e-040  1.171950e-055  1.261800e-035  3.482890e-075  4.565420e-100  1.153800e-052  3.887670e-089  1.034380e-040  4.364140e-071  2.953930e-068  6.059640e-046  5.193180e-061  2.637850e-045  2.992000e-062  1.119980e-067  3.695880e-055  2.083280e-081  1.115540e-057  4.970270e-048  2.819370e-047  3.599040e-067  1.168180e-039  5.131480e-047  5.103170e-089  3.536490e-034  6.110620e-035  3.455120e-035  4.480030e-033  2.858180e-045  1.438780e-035  1.381570e-040  8.075750e-041  2.390540e-040  4.668400e-043  2.773520e-041  4.402250e-041  3.084560e-033  1.596040e-034  2.059770e-040  1.092680e-041  1.135750e-033  8.280840e-041  4.719910e-038  0.000000e+000  0.000000e+000
  2.512000e-009  7.393310e-001  9.840480e-007  1.990520e-009  2.606560e-001  3.474650e-009  1.006620e-015  4.235350e-016  6.568280e-042  5.008890e-016  1.432190e-019  1.831780e-018  4.341550e-020  3.915640e-025  1.194560e-027  6.810920e-028  3.956930e-028  1.232750e-027  1.360410e-027  2.080090e-027  2.993550e-027  8.927310e-028  3.759380e-028  4.224870e-028  7.138090e-028  2.290020e-028  3.326340e-030  2.022510e-031  1.296140e-028  5.313690e-031  9.636010e-034  5.012960e-039  8.508140e-032  1.953270e-092  1.380040e-033  3.041960e-040  1.692530e-052  5.230140e-037  1.410420e-039  2.236780e-070  2.022440e-043  7.318450e-044  4.106520e-104  4.743690e-049  1.167880e-068  4.668030e-043  2.268740e-047  5.481490e-044  1.527560e-060  3.033440e-038  3.737960e-049  1.037010e-059  1.816310e-034  1.029700e-041  1.105790e-058  1.390250e-044  1.258220e-044  1.305300e-037  1.849810e-064  1.037170e-062  3.228350e-041  2.657430e-043  6.269010e-049  1.270490e-035  1.174530e-053  1.996470e-038  3.496790e-039  2.583790e-048  6.093740e-038  2.994140e-050  5.677760e-053  6.078100e-044  1.116970e-068  6.990280e-039  1.716780e-056  2.553330e-068  1.248830e-039  7.734600e-048  4.005730e-052  4.066250e-046  2.656300e-125  5.206980e-041  3.924540e-040  1.187430e-056  1.362280e-049  1.816060e-041  4.810310e-072  6.793920e-079  1.767400e-040  1.984520e-055  1.594090e-035  2.001880e-074  1.150370e-098  2.679570e-052  1.021620e-087  1.647160e-040  2.452210e-070  2.479080e-067  2.493200e-045  3.869040e-060  1.578610e-044  3.473570e-061  1.763960e-066  3.440950e-054  5.680220e-080  1.006890e-056  1.122670e-047  5.898400e-047  7.706960e-067  8.739680e-040  1.435150e-046  5.738580e-088  5.423010e-034  1.248460e-034  7.631710e-035  7.540180e-033  5.824880e-045  2.117970e-035  1.942800e-040  1.086150e-040  3.396010e-040  1.342460e-043  3.957540e-041  6.250170e-041  3.786100e-033  1.955380e-034  2.542090e-040  1.365520e-041  1.891780e-033  1.712690e-040  9.397150e-038  0.000000e+000  0.000000e+000
  3.162000e-009  7.374210e-001  3.983780e-007  5.165620e-010  2.625680e-001  4.147690e-009  1.223750e-015  5.644180e-016  1.024260e-041  6.413710e-016  1.759500e-019  2.948260e-018  7.815600e-020  1.095550e-024  2.844460e-027  1.387260e-027  1.047290e-027  3.388990e-027  4.207580e-027  6.091730e-027  1.092670e-026  3.068910e-027  1.550760e-027  1.495090e-027  2.948380e-027  1.112330e-027  2.619720e-029  1.556940e-030  7.915670e-028  6.675980e-030  1.724370e-032  1.555220e-037  1.148630e-030  4.808100e-091  2.715840e-032  1.049780e-038  8.069510e-051  1.468370e-035  5.405500e-038  2.757920e-069  1.120670e-041  3.513390e-042  3.200610e-102  3.108640e-047  1.009980e-066  5.185870e-043  3.130340e-047  3.166330e-044  2.866980e-060  9.421640e-039  3.160680e-049  2.969560e-059  3.227330e-035  2.939560e-042  1.350550e-058  5.123740e-045  5.127040e-045  1.123340e-037  2.678970e-064  1.502070e-062  2.982470e-041  3.321050e-043  1.237560e-048  1.543270e-035  2.259450e-053  2.499660e-038  8.572690e-039  4.845020e-048  1.419430e-037  1.079050e-049  2.904060e-052  2.099980e-043  2.648280e-068  2.225250e-038  8.741100e-056  2.228780e-067  3.893030e-039  3.615560e-047  2.773770e-051  9.087920e-046  2.221690e-125  2.151320e-040  1.523680e-039  1.156070e-055  7.817360e-049  3.554190e-041  4.102270e-071  9.211450e-078  1.632620e-040  5.759610e-055  1.445350e-035  5.847910e-074  3.397390e-098  4.980690e-052  2.244290e-087  2.087980e-040  9.106430e-070  2.046600e-066  9.736080e-045  2.639730e-059  9.664190e-044  3.246860e-060  2.743680e-065  3.244910e-053  6.196610e-079  9.240650e-056  2.382160e-047  1.170660e-046  2.400500e-066  5.862050e-040  3.768760e-046  3.784600e-088  8.233720e-034  2.541260e-034  1.645740e-034  1.142410e-032  1.278600e-044  2.769900e-035  2.516930e-040  1.390770e-040  4.425890e-040  3.299380e-044  5.190240e-041  8.164130e-041  3.582250e-033  1.845120e-034  2.523840e-040  1.371020e-041  2.615210e-034  3.471870e-041  1.901620e-038  3.754770e-034  0.000000e+000
  3.981000e-009  7.354840e-001  1.292080e-007  7.428350e-011  2.645060e-001  4.924730e-009  1.531490e-015  7.605570e-016  1.685240e-041  8.085240e-016  2.124230e-019  4.699590e-018  1.336600e-019  3.024770e-024  6.091130e-027  2.812670e-027  2.716870e-027  9.095930e-027  1.297440e-026  1.699890e-026  3.659290e-026  9.282100e-027  5.448920e-027  4.250410e-027  1.032290e-026  4.488180e-027  1.661040e-028  9.448410e-030  3.866910e-027  6.602270e-029  2.408770e-031  3.842780e-036  1.292540e-029  9.222990e-090  4.550750e-031  3.066580e-037  3.270510e-049  3.522950e-034  1.777640e-036  1.818000e-068  5.301130e-040  1.701230e-040  1.994840e-100  2.195410e-045  6.516390e-065  2.248400e-041  1.885970e-045  1.170310e-042  2.374710e-058  2.014270e-037  1.706700e-047  3.778330e-057  3.531600e-036  5.048890e-043  1.080690e-056  1.126540e-045  1.527100e-045  6.284550e-038  2.293300e-064  1.285830e-062  1.820630e-041  2.686460e-043  1.747780e-048  1.343720e-035  3.209340e-053  2.379920e-038  1.655680e-038  6.928680e-048  2.589690e-037  3.108460e-049  1.235350e-051  5.683600e-043  4.946680e-068  5.760980e-038  3.607290e-055  1.567320e-066  9.876870e-039  1.405230e-046  1.559430e-050  1.632890e-045  2.328820e-126  7.937150e-040  5.290950e-039  1.007190e-054  3.995440e-048  1.263270e-040  3.283030e-070  1.156140e-076  3.323090e-040  3.093000e-054  1.042500e-035  3.721860e-073  1.592500e-097  6.969830e-052  2.435880e-087  1.983000e-040  2.697020e-069  1.501050e-065  3.278290e-044  1.579970e-058  5.710100e-043  2.974980e-059  4.179150e-064  2.950560e-052  5.845020e-078  8.148920e-055  5.256500e-047  2.414360e-046  9.668530e-066  3.476850e-040  9.313720e-046  1.337710e-088  1.236440e-033  5.134370e-034  3.470860e-034  2.160790e-032  3.596710e-044  3.641920e-035  2.942120e-040  1.607460e-040  5.184470e-040  7.259510e-045  6.149570e-041  9.550190e-041  5.108080e-033  2.609310e-034  3.851560e-040  2.130070e-041  1.059800e-033  2.677160e-040  1.430300e-037  0.000000e+000  0.000000e+000
  5.012000e-009  7.335540e-001  3.146220e-008  5.076150e-012  2.664370e-001  5.845010e-009  1.982170e-015  1.024610e-015  2.684140e-041  1.019340e-015  2.564950e-019  7.473610e-018  2.170340e-019  8.236620e-024  1.225780e-026  5.759790e-027  6.952110e-027  2.421590e-026  4.010310e-026  4.655300e-026  1.147430e-025  2.515590e-026  1.725360e-026  1.004080e-026  3.218090e-026  1.573350e-026  8.782270e-028  4.626850e-029  1.585210e-026  5.268350e-028  2.703770e-030  7.788190e-035  1.262150e-028  1.601610e-088  6.718740e-030  7.704610e-036  1.437130e-047  7.438370e-033  5.182260e-035  7.874680e-068  2.220890e-038  7.213210e-039  1.155370e-098  1.333910e-043  2.040960e-062  1.067270e-039  1.290640e-043  6.361810e-041  3.252770e-056  7.357620e-036  1.355490e-045  5.362150e-055  2.206770e-035  4.443960e-042  1.329560e-054  1.231770e-044  1.042850e-044  2.102370e-038  4.864030e-064  2.727210e-062  6.913390e-042  1.297460e-043  1.697950e-048  7.794080e-036  3.217500e-053  1.641340e-038  2.334990e-038  6.942990e-048  3.508250e-037  7.561750e-049  3.972000e-051  1.140480e-042  6.982730e-067  1.169220e-037  1.826010e-054  1.502200e-065  1.964300e-038  4.210690e-046  6.893560e-050  2.277030e-045  1.038980e-121  2.422050e-039  1.520300e-038  7.228270e-054  1.713060e-047  4.395600e-040  4.016350e-069  1.944050e-075  1.143770e-039  1.572460e-053  8.876780e-036  7.081280e-072  3.310670e-095  8.064970e-052  1.106020e-085  1.564070e-040  8.751650e-069  9.267440e-065  9.138840e-044  7.649640e-058  2.962510e-042  3.059740e-058  5.460840e-063  2.359260e-051  2.504020e-076  6.422110e-054  1.460810e-046  6.353390e-046  5.455370e-065  1.809220e-040  2.147010e-045  6.808710e-087  1.837270e-033  1.028040e-033  7.012530e-034  2.818880e-032  7.007110e-044  3.611370e-035  2.896370e-040  1.596650e-040  5.128980e-040  1.748600e-045  6.056140e-041  9.509990e-041  3.605560e-033  1.857220e-034  2.968580e-040  1.642910e-041  9.753220e-034  2.347380e-040  1.240710e-037  2.247370e-033  2.806520e-037
  6.310000e-009  7.316150e-001  5.284080e-009  1.466350e-013  2.683760e-001  6.945400e-009  2.658170e-015  1.370100e-015  4.491860e-041  1.309940e-015  3.184710e-019  1.184470e-017  3.288870e-019  2.184340e-023  2.468860e-026  1.188540e-026  1.739610e-026  6.383220e-026  1.238750e-025  1.274740e-025  3.461220e-025  6.202640e-026  5.215250e-026  2.061140e-026  9.526480e-026  5.128950e-026  4.153830e-027  1.978630e-028  5.900920e-026  3.601240e-027  2.598310e-029  1.378710e-033  1.112540e-027  2.294210e-087  9.071820e-029  1.776910e-034  4.452010e-046  1.432300e-031  1.395890e-033  1.074570e-067  8.591740e-037  2.816590e-037  5.399800e-097  7.534260e-042  1.199920e-060  4.654740e-038  8.143770e-042  3.200080e-039  2.739140e-054  2.472210e-034  1.000270e-043  7.135370e-053  7.237990e-034  2.305350e-040  1.410880e-052  8.325620e-043  6.787440e-043  3.721450e-039  1.451150e-064  8.136440e-063  1.432610e-042  3.330800e-044  1.054130e-048  2.756680e-036  1.951980e-053  7.711600e-039  2.299300e-038  4.686610e-048  3.287520e-037  1.077710e-048  9.201500e-051  1.593000e-042  1.031770e-066  1.752230e-037  4.262990e-054  6.121190e-065  2.879700e-038  9.230900e-046  2.267710e-049  2.326730e-045  8.519940e-122  5.851810e-039  3.453500e-038  4.176890e-053  5.794280e-047  1.252020e-039  2.318940e-068  1.735850e-074  3.529950e-039  6.635650e-053  1.103500e-035  6.844310e-071  3.347490e-094  8.336780e-052  1.363470e-085  1.078480e-040  1.920860e-068  4.855600e-064  2.122820e-043  3.101770e-057  1.295010e-041  2.011230e-057  6.140570e-062  1.599060e-050  1.972340e-075  4.244450e-053  5.616200e-046  2.293780e-045  4.414500e-064  8.555270e-041  4.534970e-045  5.611890e-087  2.666070e-033  2.011700e-033  1.376630e-033  4.708910e-032  1.755450e-043  3.466230e-035  2.381390e-040  1.311270e-040  4.209200e-040  5.489830e-046  4.982010e-041  7.814600e-041  3.546420e-033  1.824920e-034  3.239500e-040  1.810060e-041  0.000000e+000  2.277640e-041  1.213720e-038  3.902680e-034  4.901860e-037
  7.943000e-009  7.296950e-001  5.604210e-010  1.622350e-015  2.702980e-001  8.211140e-009  3.690850e-015  1.815880e-015  6.759610e-041  1.751740e-015  4.070900e-019  1.872310e-017  4.595010e-019  5.635350e-023  5.218820e-026  2.531180e-026  4.374900e-026  1.686790e-025  3.829780e-025  3.555320e-025  1.025990e-024  1.386880e-025  1.556010e-025  4.005720e-026  2.744520e-025  1.639140e-025  1.849680e-026  7.804300e-028  2.049490e-025  2.135750e-026  2.166940e-028  2.152730e-032  9.101550e-027  1.642040e-086  1.151840e-027  3.765750e-033  9.966280e-045  2.576260e-030  3.560960e-032  3.999330e-068  3.149450e-035  1.027510e-035  1.200610e-095  3.899300e-040  2.969920e-059  1.914960e-036  4.870080e-040  1.524480e-037  1.590740e-052  7.813140e-033  7.008130e-042  8.827950e-051  2.296110e-032  1.166180e-038  1.252880e-050  5.508900e-041  4.435110e-041  5.300250e-040  1.969040e-065  1.104020e-063  2.445940e-043  6.729270e-045  3.951690e-049  5.506580e-037  6.362340e-054  2.341630e-039  1.462620e-038  1.910730e-048  2.010300e-037  8.337260e-049  1.406320e-050  1.458610e-042  3.823310e-067  1.836180e-037  4.943450e-054  1.204560e-064  2.943430e-038  1.316620e-045  5.260670e-049  1.649410e-045  1.206710e-123  1.086930e-038  6.009150e-038  1.878820e-052  1.520500e-046  2.861990e-039  7.275530e-068  9.002110e-074  8.932940e-039  2.134030e-052  1.742360e-035  3.706660e-070  7.765470e-094  9.643010e-052  4.185660e-086  8.359780e-041  3.627480e-068  2.213160e-063  4.183670e-043  1.014770e-056  4.896680e-041  8.936490e-057  5.829540e-061  9.460890e-050  6.192000e-075  2.466520e-052  2.406580e-045  9.283050e-045  4.100930e-063  5.424800e-041  8.851820e-045  1.052760e-087  3.834630e-033  3.894890e-033  2.642310e-033  7.601670e-032  4.265880e-043  3.112960e-035  1.542180e-040  8.592450e-041  2.734930e-040  2.149240e-046  3.215880e-041  5.132530e-041  3.566400e-033  1.852750e-034  3.645880e-040  2.024000e-041  1.180490e-033  7.592960e-040  4.431690e-037  0.000000e+000  0.000000e+000
  1.000000e-008  7.278500e-001  3.489170e-011  6.137190e-018  2.721430e-001  9.612280e-009  5.295650e-015  2.385980e-015  1.475590e-040  2.448570e-015  5.427290e-019  2.935370e-017  5.760230e-019  1.401580e-022  1.116480e-025  5.424390e-026  1.088420e-025  4.374270e-025  1.150310e-024  9.948520e-025  2.970800e-024  2.687020e-025  4.472420e-025  8.346340e-026  7.503650e-025  5.217560e-025  8.005370e-026  3.075040e-027  6.637400e-025  1.103710e-025  1.583220e-027  3.001710e-031  6.770650e-026  4.381940e-085  1.350280e-026  7.555460e-032  3.774900e-043  4.263700e-029  8.489260e-031  9.741450e-069  1.081090e-033  3.529170e-034  1.132370e-093  2.029980e-038  4.780760e-057  7.281970e-035  2.708460e-038  6.683020e-036  1.866750e-050  2.248790e-031  4.571380e-040  1.103430e-048  6.756170e-031  5.541510e-037  1.441460e-048  3.437250e-039  2.730850e-039  9.108730e-039  1.989760e-063  1.115640e-061  5.086400e-042  1.594740e-043  8.384170e-050  5.578440e-038  1.574360e-054  4.208840e-040  5.823080e-039  5.454280e-049  7.398420e-038  6.335760e-049  1.407010e-050  8.142350e-043  8.679330e-067  1.230940e-037  8.717520e-054  4.078470e-064  1.913430e-038  1.457740e-045  7.910460e-049  7.476620e-046  1.119850e-121  1.458230e-038  7.505160e-038  6.371170e-052  2.815180e-046  4.852510e-039  4.487680e-067  8.351280e-073  1.755770e-038  5.973240e-052  2.489830e-035  4.238220e-069  3.133890e-092  1.523090e-051  6.203430e-085  8.656720e-041  1.874170e-067  8.598380e-063  6.818420e-043  3.262350e-056  1.589600e-040  6.475520e-056  5.533490e-060  4.869650e-049  1.120710e-073  1.210360e-051  9.877160e-045  3.496780e-044  3.623230e-062  1.024840e-040  1.602510e-044  1.663810e-086  5.419790e-033  7.401940e-033  4.918360e-033  1.021840e-031  8.676880e-043  1.914780e-035  7.490650e-041  4.087770e-041  1.323760e-040  9.905680e-047  1.595510e-041  2.473440e-041  1.914310e-033  9.776570e-035  2.189800e-040  1.249180e-041  5.530490e-034  4.948310e-040  2.580400e-037  4.281370e-035  0.000000e+000
  1.259000e-008  7.259180e-001  1.103510e-012  6.014530e-021  2.740750e-001  1.111310e-008  7.873210e-015  3.162060e-015  2.398020e-040  3.548040e-015  7.472600e-019  4.571090e-017  6.341550e-019  3.377500e-022  2.317970e-025  1.189610e-025  2.733800e-025  1.148070e-024  3.361970e-024  2.848870e-024  8.549570e-024  4.357210e-025  1.218170e-024  2.180290e-025  1.858530e-024  1.636740e-024  3.424280e-025  1.270440e-026  1.950540e-024  4.885590e-025  9.936020e-027  3.597980e-030  4.615770e-025  1.604960e-084  1.469800e-025  1.343960e-030  8.232080e-042  6.512540e-028  1.890540e-029  3.242520e-070  3.478280e-032  1.111890e-032  1.594730e-092  9.225200e-037  2.386520e-055  2.585870e-033  1.411330e-036  2.727880e-034  1.202950e-048  5.967250e-030  2.783510e-038  1.226290e-046  1.848730e-029  2.469840e-035  1.201940e-046  2.022260e-037  1.584350e-037  4.015280e-037  1.608960e-061  9.021270e-060  2.981910e-040  1.017390e-041  1.076800e-049  5.184690e-039  1.790430e-054  4.486250e-041  1.223890e-039  8.151660e-050  1.476180e-038  1.853280e-049  7.575140e-051  2.472420e-043  3.054190e-067  4.698070e-038  4.997570e-054  4.364720e-064  6.998290e-039  7.811430e-046  6.843860e-049  1.942600e-046  1.052810e-121  1.293780e-038  6.136320e-038  1.451750e-051  3.487820e-046  5.864470e-039  9.987730e-067  3.089050e-072  2.496270e-038  1.052540e-051  2.869820e-035  1.909870e-068  1.914600e-091  2.781060e-051  1.717400e-084  1.058470e-040  6.860860e-067  2.777070e-062  8.905240e-043  7.450720e-056  4.250850e-040  2.511850e-055  4.050980e-059  2.094510e-048  5.821650e-073  5.064990e-051  3.319810e-044  1.095660e-043  2.702820e-061  3.136970e-040  2.886710e-044  4.102100e-086  7.493210e-033  1.366970e-032  8.925980e-033  1.415360e-031  1.828190e-042  1.100050e-035  2.491550e-041  1.378290e-041  4.468370e-041  2.837620e-047  5.372800e-042  8.487670e-042  1.010630e-033  5.220750e-035  1.285260e-040  7.269920e-042  9.660090e-034  6.647690e-040  3.707400e-037  1.655960e-033  0.000000e+000
  1.585000e-008  7.240240e-001  1.484890e-014  4.562550e-024  2.759700e-001  1.275980e-008  1.213790e-014  4.382140e-015  4.406700e-040  5.218340e-015  1.042320e-018  7.044690e-017  5.889590e-019  7.861010e-022  4.555550e-025  2.631620e-025  6.763000e-025  3.019540e-024  9.348130e-024  8.259530e-024  2.427790e-023  5.512400e-025  3.010260e-024  6.657350e-025  3.960120e-024  4.788570e-024  1.405840e-024  5.497980e-026  5.126360e-024  1.875500e-024  5.438940e-026  3.688410e-029  2.799670e-024  3.775470e-083  1.448070e-024  2.136630e-029  1.821240e-040  8.987070e-027  3.849260e-028  2.143750e-072  1.027740e-030  3.201060e-031  1.135380e-090  3.884370e-035  2.081760e-053  8.439640e-032  6.789430e-035  1.020910e-032  8.815420e-047  1.435700e-028  1.568700e-036  1.286710e-044  4.652720e-028  1.025620e-033  9.966950e-045  1.114840e-035  8.604890e-036  1.806160e-035  2.301450e-059  1.290400e-057  1.859360e-038  6.644540e-040  7.646780e-048  7.264860e-038  1.155150e-052  1.158620e-040  1.351360e-040  3.422780e-049  1.533290e-039  3.207190e-050  2.273530e-051  3.946610e-044  1.251450e-067  9.378970e-039  1.939940e-054  3.393320e-064  1.307870e-039  2.257030e-046  3.140110e-049  2.715700e-047  1.261350e-120  7.152690e-039  3.080230e-038  2.147600e-051  2.653830e-046  4.714500e-039  1.843040e-066  9.503650e-072  2.460760e-038  1.276090e-051  2.419130e-035  8.228500e-068  2.496060e-090  4.314370e-051  1.405320e-083  1.099300e-040  2.527850e-066  7.550430e-062  9.375160e-043  1.431900e-055  9.031310e-040  9.356650e-055  2.537760e-058  7.281590e-048  4.672710e-072  1.692700e-050  9.023700e-044  2.723540e-043  1.633810e-060  8.620660e-040  6.714370e-044  5.398950e-085  1.046530e-032  2.489860e-032  1.629340e-032  2.294460e-031  4.540940e-042  9.063510e-036  5.543230e-042  3.107560e-042  1.015500e-041  1.550220e-048  1.220110e-042  1.961870e-042  7.029540e-034  3.673490e-035  9.890460e-041  5.585830e-042  2.779640e-034  6.222970e-040  3.609660e-037  0.000000e+000  0.000000e+000
  1.995000e-008  7.221020e-001  5.062380e-017  2.704000e-024  2.778920e-001  1.508440e-008  1.986200e-014  6.830720e-015  1.108950e-039  7.864300e-015  1.483280e-018  1.077910e-016  4.437130e-019  1.780070e-021  8.760000e-025  5.928270e-025  1.661800e-024  8.013380e-024  2.461450e-023  2.408290e-023  6.802210e-023  5.084480e-025  6.631190e-024  2.057670e-024  6.971720e-024  1.238920e-023  5.312890e-024  2.389020e-025  1.181900e-023  6.300470e-024  2.621950e-025  3.135150e-028  1.443310e-023  5.857440e-082  1.256520e-023  2.996700e-028  4.162210e-039  1.094010e-025  6.974210e-027  9.340870e-076  2.710720e-029  8.363150e-030  6.626910e-089  1.585170e-033  1.488080e-051  2.487260e-030  2.954050e-033  3.432660e-031  7.165730e-045  3.062950e-027  8.061240e-035  1.331080e-042  1.044070e-026  3.846450e-032  9.170210e-043  5.554140e-034  4.219970e-034  7.827780e-034  3.113660e-057  1.745800e-055  1.150220e-036  4.199700e-038  6.952660e-046  2.142150e-036  1.127090e-050  3.716770e-039  9.298420e-041  1.833020e-047  9.330980e-040  4.226830e-050  7.897000e-051  3.739170e-044  2.524610e-067  7.365390e-040  3.651710e-055  1.291610e-064  9.410160e-041  2.986240e-047  5.741580e-050  1.588970e-048  2.683270e-121  1.888040e-039  7.310390e-039  1.591480e-051  9.299390e-047  1.923720e-039  1.909720e-066  1.766540e-071  1.324090e-038  9.237930e-052  1.136710e-035  2.381090e-067  1.100530e-089  4.199820e-051  3.570900e-083  6.770950e-041  7.265350e-066  1.682240e-061  7.863960e-043  2.535210e-055  1.426240e-039  3.302300e-054  1.380710e-057  1.900140e-047  2.680690e-071  4.021410e-050  1.940190e-043  5.075470e-043  7.603310e-060  1.877430e-039  2.342640e-043  2.792650e-084  1.622920e-032  4.425190e-032  2.814860e-032  2.978010e-031  9.100200e-042  4.955090e-036  7.206180e-043  3.933010e-043  1.333420e-042  2.433540e-049  1.654440e-043  2.564620e-043  3.419280e-034  1.747400e-035  5.285450e-041  3.115300e-042  8.852870e-034  1.563250e-039  8.094990e-037  0.000000e+000  3.500380e-035
  2.512000e-008  7.201770e-001  9.810740e-019  2.253960e-024  2.798170e-001  1.867810e-008  3.457710e-014  1.255980e-014  2.478410e-039  1.237740e-014  2.196140e-018  1.643080e-016  2.608590e-019  3.945210e-021  1.728090e-024  1.338600e-024  4.028810e-024  2.118000e-023  6.106120e-023  6.941880e-023  1.866450e-022  3.131370e-025  1.290330e-023  5.895070e-024  9.745810e-024  2.703310e-023  1.777390e-023  9.676700e-025  2.333570e-023  1.865380e-023  1.126260e-024  2.170030e-027  6.141720e-023  4.390320e-081  9.187410e-023  3.401590e-027  6.298860e-038  1.125400e-024  1.073940e-025  1.935020e-076  6.122410e-028  1.859400e-028  1.852210e-087  5.367900e-032  6.149250e-050  6.375080e-029  1.119580e-031  9.941800e-030  4.058810e-043  5.545380e-026  3.571880e-033  1.169280e-040  2.016450e-025  1.258400e-030  6.458310e-041  2.417670e-032  1.806140e-032  3.131570e-032  2.668060e-055  1.495950e-053  6.779960e-035  2.481660e-036  7.115220e-044  7.025260e-035  1.101820e-048  1.404090e-037  3.210780e-039  1.075180e-045  2.951730e-038  2.410120e-048  7.391710e-049  1.844120e-042  1.662490e-065  3.629530e-040  3.383750e-055  2.409300e-064  4.258820e-041  2.306620e-047  6.699730e-050  5.199300e-049  1.293880e-121  2.238960e-040  7.834030e-040  5.290610e-052  1.494980e-047  3.971020e-040  7.009930e-067  1.208000e-071  3.786570e-039  3.290610e-052  3.120530e-036  2.846460e-067  1.556350e-089  2.734290e-051  3.205780e-083  2.661920e-041  1.078040e-065  3.068340e-061  5.312020e-043  3.382590e-055  1.586130e-039  6.716100e-054  5.019310e-057  3.494730e-047  7.326030e-071  6.770470e-050  2.964040e-043  6.818510e-043  2.605320e-059  3.077860e-039  8.638210e-043  7.053060e-084  3.502530e-032  7.609450e-032  4.682360e-032  3.694480e-031  1.760670e-041  3.991290e-036  7.464090e-044  4.039100e-044  1.412140e-043  3.869580e-050  1.775990e-044  2.721970e-044  4.360940e-034  2.212890e-035  7.518770e-041  4.529200e-042  3.552510e-033  4.914550e-039  2.480860e-036  0.000000e+000  5.168850e-034
  3.162000e-008  7.182410e-001  1.004260e-018  1.728880e-024  2.817540e-001  2.262350e-008  5.985110e-014  2.521310e-014  5.067640e-039  1.981780e-014  3.294490e-018  2.504690e-016  1.271860e-019  8.657900e-021  3.617720e-024  3.023520e-024  9.663190e-024  5.578810e-023  1.438540e-022  1.968630e-022  5.012070e-022  1.169490e-025  2.230910e-023  1.530780e-023  1.060550e-023  4.775910e-023  5.130280e-023  3.545220e-024  3.838440e-023  4.864140e-023  4.338180e-024  1.229350e-026  2.060440e-022  2.231170e-080  5.533240e-022  3.022520e-026  6.962980e-037  9.597620e-024  1.379810e-024  2.353600e-075  1.166820e-026  3.492750e-027  3.681540e-086  1.524020e-030  2.060050e-048  1.423950e-027  3.706480e-030  2.475330e-028  1.889630e-041  8.455590e-025  1.363470e-031  8.916190e-039  3.334110e-024  3.594920e-029  3.742020e-039  9.206760e-031  6.751860e-031  1.134330e-030  1.959050e-053  1.098420e-051  3.714710e-033  1.350690e-034  7.820190e-042  2.534710e-033  1.122340e-046  6.129740e-036  1.291050e-037  7.112800e-044  1.102110e-036  1.546730e-046  8.059560e-047  1.080090e-040  1.250800e-063  1.175800e-038  1.918090e-053  2.760370e-062  1.282310e-039  1.147210e-045  5.268600e-048  1.961670e-047  6.640860e-120  3.230100e-041  1.029180e-040  2.147850e-052  3.001130e-048  1.629450e-041  3.097600e-067  9.850980e-072  2.067890e-040  2.392930e-053  1.806040e-037  6.158300e-068  4.363620e-090  4.458380e-052  6.931620e-084  2.420920e-042  3.569440e-066  4.460250e-061  2.786220e-043  3.423510e-055  1.192720e-039  8.569590e-054  1.200630e-056  4.372790e-047  1.288860e-070  7.884370e-050  3.274700e-043  6.772960e-043  6.748550e-059  3.811070e-039  2.597290e-042  1.685920e-083  1.126040e-031  1.261890e-031  7.844230e-032  4.840160e-031  3.647550e-041  5.271460e-036  3.390580e-044  1.835570e-044  6.687340e-044  0.000000e+000  8.422100e-045  1.291970e-044  6.669190e-034  3.386100e-035  1.305390e-040  7.947810e-042  4.558780e-033  6.564700e-039  3.352440e-036  0.000000e+000  0.000000e+000
  3.981000e-008  7.163050e-001  1.056770e-018  1.204150e-024  2.836900e-001  2.668360e-008  1.024370e-013  5.172220e-014  9.835960e-039  3.259120e-014  5.055010e-018  3.840630e-016  8.535290e-020  1.904940e-020  7.914020e-024  6.823400e-024  2.296600e-023  1.463680e-022  3.262740e-022  5.524580e-022  1.329680e-021  2.455760e-026  3.463620e-023  3.629360e-023  1.037090e-023  6.743660e-023  1.280850e-022  1.170070e-023  5.221870e-023  1.131240e-022  1.527220e-023  6.007730e-026  5.329090e-022  3.422530e-080  2.661540e-021  2.073810e-025  5.896600e-036  6.565520e-023  1.434800e-023  1.933090e-074  1.823930e-025  5.408460e-026  2.590630e-085  3.582880e-029  5.339830e-047  2.698380e-026  1.036990e-028  5.155700e-027  7.213400e-040  1.043460e-023  4.390670e-030  5.802530e-037  4.568800e-023  8.732270e-028  1.803390e-037  2.990520e-029  2.148900e-029  3.719120e-029  1.223910e-051  6.862360e-050  1.881930e-031  6.751710e-033  9.089410e-040  9.881330e-032  1.206300e-044  3.053690e-034  5.787800e-036  5.377450e-042  4.606420e-035  1.117390e-044  1.008370e-044  7.153290e-039  9.849250e-062  4.364530e-037  1.200720e-051  3.551780e-060  4.455640e-038  6.548570e-044  4.886180e-046  1.141090e-045  3.374610e-118  1.055750e-039  3.074460e-039  2.011260e-050  1.394630e-046  5.412740e-041  3.149640e-065  1.846200e-069  0.000000e+000  1.207920e-052  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  4.736800e-061  1.030320e-043  2.450330e-055  5.676380e-040  6.694280e-054  1.827760e-056  3.505820e-047  1.358460e-070  5.950260e-050  2.651790e-043  4.990240e-043  1.332700e-058  3.526770e-039  5.610080e-042  2.918440e-083  3.928350e-031  1.983970e-031  1.112590e-031  5.883280e-031  7.130820e-041  1.030490e-035  3.979750e-044  2.162190e-044  8.177850e-044  0.000000e+000  1.028080e-044  1.585320e-044  1.211150e-033  6.169420e-035  2.735390e-040  1.677140e-041  8.444890e-033  1.509890e-038  7.917040e-036  0.000000e+000  8.415790e-033
  5.012000e-008  7.144040e-001  1.107980e-018  7.904250e-025  2.855910e-001  3.117620e-008  1.761830e-013  1.060770e-013  1.987280e-038  5.582390e-014  8.045490e-018  5.950370e-016  1.247560e-019  4.260110e-020  1.746550e-023  1.524320e-023  5.366210e-023  3.794850e-022  7.075220e-022  1.526450e-021  3.465330e-021  5.673210e-027  4.696720e-023  7.717430e-023  1.369730e-023  7.699490e-023  2.746250e-022  3.405570e-023  5.689040e-023  2.301980e-022  4.851770e-023  2.539670e-025  1.027290e-021  1.999630e-079  9.694930e-021  1.069410e-024  4.301540e-035  3.373200e-022  1.143390e-022  1.373090e-073  2.219560e-024  6.538400e-025  4.998920e-084  6.708460e-028  1.354130e-045  4.110130e-025  2.325160e-027  8.652060e-026  2.435180e-038  9.808680e-023  1.154660e-028  3.116850e-035  4.869560e-022  1.703620e-026  7.444910e-036  7.827950e-028  5.499420e-028  1.035780e-027  8.013870e-050  4.493290e-048  8.208170e-030  2.894250e-031  1.060210e-037  3.962160e-030  1.389970e-042  1.695050e-032  2.953480e-034  4.702660e-040  2.185500e-033  1.009880e-042  1.467480e-042  5.451110e-037  1.145080e-059  1.731420e-035  8.922530e-050  5.657940e-058  1.668470e-036  4.156100e-042  5.007890e-044  8.754180e-044  4.874560e-116  4.204340e-038  1.122850e-037  2.355640e-048  8.069130e-045  2.230980e-039  4.634800e-063  4.933260e-067  1.322340e-039  9.706870e-051  1.629690e-038  6.940500e-066  9.885940e-088  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  4.891650e-061  3.626830e-044  1.731960e-055  1.621740e-040  3.386680e-054  1.729470e-056  1.713110e-047  1.074030e-070  2.747440e-050  1.597380e-043  2.748210e-043  2.044590e-058  2.457540e-039  8.400390e-042  6.052220e-083  1.183300e-030  2.965150e-031  1.681830e-031  7.509080e-031  1.492860e-040  2.771140e-035  6.093330e-044  3.308870e-044  1.318320e-043  3.667010e-050  1.642220e-044  2.530880e-044  2.892310e-033  1.473370e-034  7.616210e-040  4.723370e-041  1.996320e-032  4.496300e-038  2.362940e-035  0.000000e+000  6.745280e-033
  6.310000e-008  7.124300e-001  1.159340e-018  4.919350e-025  2.875660e-001  3.614870e-008  3.057590e-013  2.154770e-013  4.448160e-038  9.894950e-014  1.319560e-017  9.418340e-016  2.420980e-019  9.905440e-020  3.811770e-023  3.368840e-023  1.231060e-022  9.719110e-022  1.456800e-021  4.150380e-021  8.866310e-021  1.003840e-026  5.322130e-023  1.433840e-022  2.485590e-023  8.345410e-023  5.192130e-022  8.759420e-023  5.128990e-023  4.038290e-022  1.374590e-022  9.098210e-025  1.471130e-021  6.222550e-079  2.575260e-020  4.133160e-024  3.030230e-034  1.221790e-021  6.658840e-022  9.969030e-073  2.002280e-023  5.842940e-024  5.486900e-083  9.611990e-027  3.360560e-044  4.874510e-024  4.103870e-026  1.140740e-024  7.645680e-037  6.886280e-022  2.421670e-027  1.376500e-033  3.984420e-021  2.649410e-025  2.698850e-034  1.642900e-026  1.125690e-026  2.434840e-026  5.930000e-048  3.324890e-046  3.119200e-028  1.086330e-029  1.213060e-035  1.514170e-028  1.739010e-040  1.000680e-030  1.738490e-032  4.704470e-038  1.178690e-031  1.207880e-040  2.494760e-040  4.796670e-035  2.052820e-057  7.515430e-034  8.700390e-048  1.260960e-055  6.902830e-035  3.111050e-040  5.815240e-042  8.106760e-042  1.163970e-113  1.778700e-036  4.362300e-036  3.045780e-046  5.012610e-043  9.070980e-038  9.249830e-061  1.776220e-064  5.032440e-038  8.728040e-049  3.306860e-037  1.497440e-063  3.967590e-085  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  2.684620e-041  1.148850e-054  1.014860e-056  4.950370e-048  6.520240e-071  7.487720e-051  7.374670e-044  1.160090e-043  2.526370e-058  1.341430e-039  8.817670e-042  1.350270e-082  2.845410e-030  4.300510e-031  6.017260e-032  6.974790e-031  2.309950e-040  2.084520e-035  6.172730e-044  3.307730e-044  1.255970e-043  3.593470e-050  1.602430e-044  2.425010e-044  1.662010e-033  8.378260e-035  5.013050e-040  3.161250e-041  1.851100e-032  7.572620e-038  3.753000e-035  2.295240e-032  2.051620e-031
  7.943000e-008  7.105120e-001  1.206260e-018  3.338410e-025  2.894840e-001  4.398060e-008  5.658310e-013  4.571910e-013  1.076960e-037  1.895780e-013  2.329190e-017  1.571190e-015  5.059360e-019  2.491020e-019  8.106710e-023  7.355440e-023  2.770090e-022  2.455610e-021  2.813620e-021  1.109570e-020  2.228480e-020  2.728150e-026  4.770450e-023  2.227780e-022  4.161100e-023  1.064370e-022  9.167630e-022  2.050850e-022  5.456960e-023  6.095810e-022  3.475410e-022  2.744240e-024  1.589550e-021  1.118640e-078  4.623700e-020  1.193820e-023  2.010510e-033  2.968050e-021  2.583250e-021  8.063350e-072  1.216230e-022  3.631000e-023  3.232620e-082  9.741300e-026  6.838780e-043  4.333880e-023  5.450550e-025  1.114140e-023  1.947380e-035  3.487750e-021  3.806620e-026  4.645290e-032  2.434800e-020  3.174310e-024  7.636290e-033  2.680690e-025  1.788670e-025  5.019990e-025  4.551570e-046  2.552020e-044  1.054290e-026  3.552700e-028  1.262020e-033  5.166790e-027  2.035370e-038  5.763140e-029  1.105090e-030  4.765150e-036  6.727860e-030  1.693240e-038  4.601590e-038  4.473950e-033  5.059770e-055  3.609720e-032  1.045480e-045  3.744860e-053  3.002490e-033  2.635530e-038  7.543600e-040  8.571190e-040  6.753210e-111  8.157180e-035  1.797810e-034  4.455730e-044  3.192030e-041  3.917690e-036  2.121130e-058  7.652650e-062  1.971980e-036  9.182080e-047  9.724030e-036  3.807010e-061  2.335580e-082  3.024210e-049  5.555530e-080  5.570020e-041  4.185550e-062  0.000000e+000  0.000000e+000  0.000000e+000  2.081450e-042  2.027600e-055  3.027100e-057  6.789960e-049  2.364480e-071  9.405570e-052  2.389010e-044  3.349240e-044  2.304720e-058  5.576880e-040  6.297430e-042  3.209900e-082  5.093520e-030  6.694540e-031  8.236120e-031  9.842440e-031  5.448660e-040  1.686220e-034  1.456950e-043  7.680270e-044  3.764870e-043  7.444860e-050  4.741290e-044  7.015290e-044  1.458280e-032  7.257380e-034  4.734210e-039  3.064280e-040  2.968720e-032  1.464930e-037  6.721390e-035  0.000000e+000  0.000000e+000
  1.000000e-007  7.085760e-001  1.251430e-018  2.327390e-025  2.914200e-001  5.439140e-008  1.078270e-012  9.787400e-013  2.809670e-037  3.756950e-013  4.235230e-017  2.803660e-015  1.131190e-018  6.947470e-019  1.661740e-022  1.606720e-022  6.194660e-022  6.197250e-021  4.958040e-021  2.886380e-020  5.455420e-020  7.270650e-026  3.157810e-023  2.679280e-022  5.330700e-023  1.373460e-022  1.559920e-021  4.529580e-022  1.056430e-022  8.035090e-022  7.921200e-022  6.782580e-024  1.392340e-021  1.471750e-077  5.124140e-020  2.730330e-023  1.288820e-032  4.557800e-021  6.071030e-021  7.045590e-071  4.541970e-022  1.501270e-022  6.514060e-081  6.662450e-025  1.087840e-041  2.752510e-022  5.179350e-024  7.762610e-023  3.909030e-034  1.229970e-020  4.290010e-025  1.130780e-030  1.088110e-019  2.870610e-023  1.616510e-031  3.306260e-024  2.147430e-024  8.940760e-024  3.590570e-044  2.013190e-042  3.041180e-025  1.013970e-026  1.106180e-031  1.550480e-025  2.286860e-036  2.930380e-027  6.818850e-029  4.446930e-034  3.756180e-028  2.430160e-036  8.024730e-036  4.064950e-031  1.547630e-052  1.876130e-030  1.478350e-043  1.352350e-050  1.415630e-031  2.466410e-036  1.049290e-037  1.035540e-037  1.139490e-107  3.908830e-033  7.812840e-033  6.649650e-042  2.163870e-039  1.752630e-034  5.614450e-056  3.703850e-059  7.943480e-035  1.078090e-044  2.263820e-034  1.090090e-058  1.931280e-079  2.828970e-047  2.252630e-077  1.919610e-039  9.043830e-060  1.987880e-058  3.433940e-043  1.769400e-053  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  4.719960e-045  5.817450e-045  1.501780e-058  1.740470e-040  2.879950e-042  8.032740e-082  6.648220e-030  1.222040e-030  8.929330e-031  1.228470e-030  1.140530e-039  2.288220e-034  2.167300e-043  1.117970e-043  5.476330e-043  9.727060e-050  7.126740e-044  1.023520e-043  1.735180e-032  8.489760e-034  6.354160e-039  4.263360e-040  2.617170e-032  2.454660e-037  1.013730e-034  0.000000e+000  0.000000e+000
  1.259000e-007  7.066690e-001  1.299520e-018  1.378990e-025  2.933270e-001  6.320270e-008  1.947810e-012  1.949840e-012  6.080510e-037  7.051820e-013  7.262720e-017  5.135990e-015  2.596530e-018  2.053980e-018  3.174560e-022  3.614380e-022  1.417640e-021  1.607830e-020  7.246550e-021  6.820010e-020  1.215450e-019  1.764080e-025  1.378790e-023  2.203410e-022  4.603590e-023  1.273340e-022  2.363940e-021  8.923630e-022  2.463920e-022  9.073780e-022  1.562430e-021  1.313900e-023  1.049390e-021  1.522260e-077  3.188500e-020  5.023150e-023  5.875080e-032  4.009170e-021  7.941850e-021  4.028960e-070  9.719030e-022  3.906420e-022  9.825460e-081  2.863460e-024  7.421370e-041  1.190590e-021  3.414300e-023  3.785000e-022  4.623020e-033  2.935490e-020  3.402670e-024  1.885970e-029  3.451870e-019  1.935070e-022  2.209470e-030  3.063760e-023  1.935930e-023  1.255380e-022  1.661680e-042  9.316840e-041  6.915960e-024  2.366450e-025  7.796210e-030  3.756840e-024  2.042670e-034  1.225600e-025  3.735050e-027  3.362620e-032  1.906220e-026  3.031770e-034  1.229840e-033  3.372820e-029  2.962020e-050  1.037690e-028  1.819570e-041  4.234260e-048  7.386370e-030  2.334260e-034  1.574270e-035  1.382010e-035  1.017860e-104  1.982490e-031  3.653310e-031  1.029290e-039  1.640230e-037  8.439610e-033  1.384920e-053  1.625180e-056  3.442880e-033  1.381430e-042  5.665310e-033  2.724090e-056  1.115750e-076  2.929660e-045  6.139730e-075  7.072340e-038  1.833280e-057  4.660450e-056  2.323040e-041  2.540410e-051  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  4.758250e-046  5.374250e-046  7.037010e-059  3.653480e-041  7.478790e-043  7.049860e-082  6.002550e-030  2.159820e-030  9.360820e-031  1.354450e-030  2.135510e-039  3.242040e-034  3.122600e-043  1.596190e-043  7.830150e-043  1.275020e-049  1.037670e-043  1.472560e-043  2.121560e-032  1.031630e-033  8.930480e-039  6.101830e-040  3.463360e-032  4.709350e-037  1.861800e-034  0.000000e+000  0.000000e+000
  1.585000e-007  7.046900e-001  1.346880e-018  7.839750e-026  2.953060e-001  7.222530e-008  3.486030e-012  3.788420e-012  1.384960e-036  1.308000e-012  1.226070e-016  9.806800e-015  6.211840e-018  6.390900e-018  5.460450e-022  9.154890e-022  3.630520e-021  4.687050e-020  8.329780e-021  1.441170e-019  2.440350e-019  3.858110e-025  4.328740e-024  1.163470e-022  2.528160e-023  7.316870e-023  3.089760e-021  1.546580e-021  5.215350e-022  9.620690e-022  2.764760e-021  2.084780e-023  7.565620e-022  2.231970e-077  1.130510e-020  7.808560e-023  2.402810e-031  2.045400e-021  5.909970e-021  2.300330e-069  1.231010e-021  6.728330e-022  1.565930e-080  8.452810e-024  3.994010e-040  3.439500e-021  1.546270e-022  1.273550e-021  4.321600e-032  4.715280e-020  1.886150e-023  2.249580e-028  7.515050e-019  9.493420e-022  2.272000e-029  2.089300e-022  1.285490e-022  1.308610e-021  7.212300e-041  4.043860e-039  1.170480e-022  4.281370e-024  4.259840e-028  6.908530e-023  1.546910e-032  3.926200e-024  1.698490e-025  2.120170e-030  7.993010e-025  3.447570e-032  1.607210e-031  2.341540e-027  6.199940e-048  5.782980e-027  2.590970e-039  1.519460e-045  3.941670e-028  2.344420e-032  2.429640e-033  1.926500e-033  1.856950e-101  1.052450e-029  1.796310e-029  1.694230e-037  1.338320e-035  4.229420e-031  4.396150e-051  8.898750e-054  1.582580e-031  2.023480e-040  1.496100e-031  8.576690e-054  9.878570e-074  3.338740e-043  2.622770e-072  2.722960e-036  4.581030e-055  1.018440e-053  1.024420e-039  2.496220e-049  9.446980e-044  1.043880e-055  6.659050e-057  1.652270e-049  1.260780e-070  1.808060e-052  1.978280e-047  2.059800e-047  1.913620e-059  3.930990e-042  9.430210e-044  4.628590e-082  3.472720e-030  2.758440e-030  8.494200e-031  1.644850e-030  4.475270e-039  3.496170e-034  4.818420e-043  2.417870e-043  1.110690e-042  1.811000e-049  1.534350e-043  2.125620e-043  1.995960e-032  9.573660e-034  9.709090e-039  6.815950e-040  3.558070e-032  8.009620e-037  2.898080e-034  0.000000e+000  0.000000e+000
  1.995000e-007  7.026440e-001  1.393690e-018  4.337070e-026  2.973530e-001  8.140180e-008  6.174850e-012  7.187400e-012  3.110230e-036  2.394400e-012  2.035240e-016  1.933250e-014  1.534280e-017  2.047520e-017  8.399260e-022  2.936200e-021  1.170640e-020  1.725870e-019  7.611530e-021  2.904480e-019  4.726780e-019  8.141550e-025  2.209140e-024  4.123060e-023  9.240630e-024  2.695130e-023  3.746380e-021  2.488920e-021  1.014350e-021  1.181640e-021  4.869750e-021  3.011640e-023  6.008400e-022  2.690520e-077  2.762010e-021  1.041270e-022  8.619670e-031  7.207670e-022  3.039620e-021  1.234870e-068  1.132570e-021  8.399760e-022  1.923840e-080  1.822650e-023  1.783220e-039  6.535890e-021  4.785370e-022  2.903400e-021  2.914890e-031  5.106300e-020  7.200340e-023  1.911820e-027  1.058940e-018  3.219960e-021  1.660680e-028  9.956280e-022  5.990470e-022  9.546210e-021  2.350660e-039  1.317990e-037  1.388470e-021  5.755660e-023  1.746010e-026  9.283570e-022  8.939530e-031  9.114810e-023  5.870750e-024  1.037620e-028  2.550540e-023  3.193350e-030  1.658040e-029  1.255510e-025  1.083300e-045  2.906500e-025  3.480930e-037  4.975600e-043  1.927390e-026  2.174120e-030  3.473660e-031  2.538230e-031  4.051910e-098  5.697310e-028  9.032070e-028  2.905800e-035  1.162530e-033  2.175920e-029  1.576610e-048  5.432200e-051  7.592810e-030  3.239370e-038  4.236160e-030  3.037500e-051  1.063180e-070  4.243530e-041  1.381630e-069  1.123850e-034  1.325980e-052  3.068830e-051  4.733870e-038  2.651380e-047  3.861280e-042  1.011820e-053  1.016220e-054  1.210590e-047  2.876450e-068  1.256780e-050  4.543430e-049  4.386420e-049  2.070500e-060  1.413230e-043  4.273600e-045  1.264940e-082  1.086530e-030  1.985720e-030  9.174630e-031  2.031340e-030  9.736440e-039  4.368520e-034  8.264410e-043  4.060430e-043  1.802870e-042  2.884730e-049  2.632120e-043  3.558670e-043  2.253130e-032  1.064250e-033  1.278220e-038  9.243760e-040  2.799330e-032  9.997280e-037  3.273250e-034  0.000000e+000  0.000000e+000
  2.512000e-007  7.013200e-001  1.443410e-018  1.628250e-026  2.986780e-001  8.005150e-008  9.365000e-012  1.156300e-011  1.425880e-030  3.740060e-012  2.804300e-016  3.393930e-014  3.380810e-017  5.624780e-017  1.110110e-021  1.027480e-020  4.103060e-020  6.943170e-019  5.143430e-021  5.551170e-019  8.749050e-019  1.645390e-024  3.332210e-024  1.118140e-023  2.508710e-024  6.745730e-024  4.246980e-021  3.702300e-021  1.790270e-021  1.793490e-021  8.497470e-021  4.634440e-023  5.040420e-022  1.425880e-030  4.888570e-022  9.950090e-023  6.762560e-030  1.730350e-022  1.098010e-021  1.425880e-030  7.576460e-022  6.775400e-022  1.425880e-030  2.435400e-023  4.697310e-030  7.232650e-021  9.245220e-022  4.002400e-021  8.869710e-030  3.599290e-020  1.698590e-022  1.069820e-026  8.798270e-019  6.952340e-021  5.789200e-028  3.059980e-021  1.822150e-021  4.756580e-020  1.425880e-030  1.425880e-030  1.124130e-020  5.613580e-022  5.305350e-025  8.818440e-021  5.054940e-029  1.473910e-021  1.448330e-022  3.533260e-027  5.845940e-022  2.264810e-028  1.393980e-027  4.865210e-024  1.425880e-030  1.236950e-023  1.425880e-030  1.425880e-030  8.177340e-025  1.697060e-028  4.609300e-029  6.238460e-028  1.425880e-030  3.600770e-026  5.370550e-026  1.425880e-030  1.876490e-028  3.102290e-027  1.425880e-030  1.425880e-030  5.735210e-027  1.949130e-029  1.776510e-026  1.885550e-030  1.425880e-030  1.600240e-028  1.425880e-030  1.184510e-028  4.060840e-030  4.245930e-030  8.063270e-030  1.425880e-030  2.319370e-029  1.425880e-030  1.425880e-030  4.181600e-029  1.425880e-030  3.041050e-030  8.804560e-029  2.190180e-028  1.427370e-030  4.979040e-029  6.640140e-029  1.425880e-030  1.426140e-020  2.950730e-020  8.546050e-021  1.682840e-020  1.569700e-028  3.099830e-024  2.931430e-030  1.179350e-029  6.910200e-030  2.169760e-029  8.669140e-030  7.282450e-030  1.437930e-022  6.735090e-024  9.335240e-029  7.006540e-030  9.484840e-027  3.440890e-030  1.173560e-027  1.809240e-027  2.243310e-025
  3.162000e-007  6.992380e-001  1.489000e-018  8.120190e-027  3.007600e-001  8.621110e-008  1.602830e-011  2.077260e-011  1.430130e-030  6.610160e-012  4.472700e-016  7.124970e-014  8.896310e-017  2.034020e-016  1.457700e-021  5.903060e-020  2.351060e-019  4.553340e-018  4.891560e-021  1.031370e-018  1.582630e-018  3.240430e-024  6.707160e-024  6.737000e-024  1.406760e-024  2.764950e-024  4.924380e-021  5.613380e-021  3.149580e-021  3.401940e-021  1.607660e-020  1.066110e-022  6.149430e-022  1.430130e-030  1.309620e-022  7.253530e-023  1.010320e-029  4.296960e-023  6.084710e-022  1.430130e-030  6.866830e-022  6.259100e-022  1.430130e-030  4.117040e-023  4.877030e-030  6.849220e-021  1.687120e-021  5.058520e-021  1.071360e-029  2.066550e-020  4.195130e-022  7.187580e-026  4.281440e-019  1.099310e-020  3.484050e-027  7.323980e-021  4.391990e-021  1.392710e-019  1.430130e-030  1.430130e-030  5.902280e-020  3.723870e-021  1.514430e-023  5.700020e-020  1.021570e-027  1.975030e-020  2.946850e-021  1.355220e-025  9.569350e-021  1.999050e-026  1.271960e-025  1.464940e-022  1.430130e-030  4.236130e-022  1.430130e-030  1.430130e-030  9.322180e-024  1.158110e-026  5.585900e-027  3.545940e-027  1.430130e-030  1.809940e-024  1.921980e-024  2.511200e-030  2.090230e-028  6.909680e-026  1.430130e-030  1.430130e-030  3.019500e-026  2.012550e-029  2.691680e-026  1.924110e-030  1.430130e-030  1.592270e-028  1.430130e-030  1.206020e-028  4.185090e-030  5.085550e-030  7.897270e-030  1.430130e-030  2.336150e-029  1.430130e-030  1.430130e-030  4.200480e-029  1.430130e-030  3.647190e-030  8.876270e-029  2.190660e-028  1.430330e-030  4.917440e-029  6.574890e-029  1.430130e-030  9.432630e-021  4.456140e-020  2.723220e-020  6.406730e-020  1.116660e-027  1.412240e-023  2.381700e-030  1.458980e-029  5.802300e-030  2.118590e-029  8.810240e-030  7.392380e-030  6.012360e-022  2.757850e-023  3.731800e-028  2.898050e-029  4.706760e-026  3.913580e-030  1.159000e-027  1.770720e-027  2.234680e-025
  3.981000e-007  6.971820e-001  1.533200e-018  3.764890e-027  3.028160e-001  9.026260e-008  2.571570e-011  3.461640e-011  1.434340e-030  1.092950e-011  6.660360e-016  1.362370e-013  2.131080e-016  4.827850e-016  1.661530e-021  1.857010e-019  7.352790e-019  1.630540e-017  1.231730e-020  1.865680e-018  2.714940e-018  6.061180e-024  1.307660e-023  1.002360e-023  2.034280e-024  3.335190e-024  5.155870e-021  7.752140e-021  4.992050e-021  6.416790e-021  2.874100e-020  1.232930e-022  5.578710e-022  1.434340e-030  6.400320e-023  5.000590e-023  1.555310e-029  2.235700e-023  5.533110e-022  1.434340e-030  8.139990e-022  7.232190e-022  1.434340e-030  6.663770e-023  5.120330e-030  5.975180e-021  2.757720e-021  5.292220e-021  1.981900e-029  1.226980e-020  7.668970e-022  4.018990e-025  1.113600e-019  9.511740e-021  1.436010e-026  7.989540e-021  5.267910e-021  2.676890e-019  1.434340e-030  1.434340e-030  1.508380e-019  1.661020e-020  2.349870e-022  2.994730e-019  2.752330e-026  1.230630e-019  2.949600e-020  2.307240e-024  1.054360e-019  5.132410e-025  3.291270e-024  2.985110e-021  1.434340e-030  8.187530e-021  1.434340e-030  1.434340e-030  6.346830e-022  4.597740e-025  3.284970e-025  2.686170e-025  1.434340e-030  5.377000e-023  7.093570e-023  1.183530e-028  1.049730e-027  2.330510e-024  1.434340e-030  1.434340e-030  8.346350e-025  2.100110e-029  1.613000e-025  1.973530e-030  1.434340e-030  1.578080e-028  1.434340e-030  1.331510e-028  4.350080e-030  3.547230e-030  8.318200e-030  1.434340e-030  2.486140e-029  1.434340e-030  1.434340e-030  4.021090e-029  1.434340e-030  2.718740e-030  8.946830e-029  2.141710e-028  1.442270e-030  4.822150e-029  6.468110e-029  1.434340e-030  4.753800e-021  5.168700e-020  7.177640e-020  1.953880e-019  6.706420e-027  4.591170e-023  1.886850e-029  2.056020e-029  3.921720e-029  2.149140e-029  1.385410e-029  1.397060e-029  1.874660e-021  8.349410e-023  2.445470e-027  2.068220e-028  1.906260e-025  7.202160e-030  1.756440e-027  2.211850e-027  1.981630e-025
  5.012000e-007  6.950990e-001  1.577500e-018  1.626100e-027  3.049000e-001  9.212180e-008  4.085760e-011  5.674020e-011  1.438640e-030  1.794150e-011  9.837510e-016  2.666200e-013  5.224310e-016  1.357860e-015  1.924500e-021  8.269440e-019  3.243830e-018  8.243210e-017  6.560250e-020  3.194210e-018  4.611420e-018  1.120970e-023  2.514710e-023  1.838360e-023  3.773450e-024  6.078860e-024  4.861650e-021  9.709850e-021  7.158220e-021  1.108550e-020  5.235180e-020  3.416610e-022  9.570240e-022  1.438640e-030  2.726800e-023  2.618630e-023  4.739800e-029  2.105480e-023  5.779960e-022  1.438640e-030  4.151560e-022  7.336100e-022  1.438640e-030  9.436300e-023  5.336260e-030  4.333200e-021  4.030840e-021  5.793870e-021  5.964310e-029  7.725580e-021  1.705290e-021  2.467490e-024  2.222300e-020  8.375700e-021  8.592670e-026  9.462870e-021  6.252570e-021  2.277510e-019  1.438640e-030  1.438640e-030  2.147860e-019  3.308480e-020  2.597290e-021  8.111340e-019  1.973260e-025  7.371070e-019  2.491540e-019  4.730250e-023  6.492570e-019  2.422940e-023  1.594820e-022  3.099310e-020  1.438640e-030  1.285620e-019  7.677000e-030  1.438640e-030  2.687180e-021  1.649210e-023  2.058520e-023  8.245850e-024  1.438640e-030  1.873120e-021  1.629360e-021  2.602960e-026  3.453640e-026  9.272340e-023  1.438640e-030  1.438640e-030  3.283850e-023  5.554770e-029  4.969510e-024  2.016060e-030  1.438640e-030  1.573390e-028  1.438640e-030  4.230970e-028  4.493700e-030  5.055740e-030  1.011560e-029  1.438640e-030  3.444100e-029  1.438640e-030  1.438640e-030  3.894450e-029  1.438640e-030  2.258710e-030  9.023470e-029  2.149280e-028  1.439810e-030  4.761070e-029  6.400610e-029  1.438640e-030  3.481910e-021  6.714140e-020  2.543740e-019  7.794670e-019  5.202670e-026  1.882510e-022  6.929340e-030  2.358630e-029  1.452130e-029  2.034270e-029  1.976770e-029  2.234090e-029  7.620370e-021  3.329800e-022  6.722520e-027  6.398230e-028  1.014470e-024  1.305610e-029  2.768420e-027  1.812610e-027  1.470650e-025
  6.310000e-007  6.930000e-001  1.621570e-018  1.394340e-027  3.069980e-001  1.187780e-007  8.186040e-011  1.164480e-010  1.443000e-030  3.718880e-011  1.834510e-015  6.507040e-013  1.596160e-015  3.735300e-015  2.714610e-021  2.950920e-018  1.142990e-017  3.330740e-016  2.792950e-019  5.899130e-018  7.581240e-018  2.010830e-023  4.721050e-023  3.339000e-023  6.978620e-024  1.115670e-023  4.346620e-021  1.180330e-020  9.845780e-021  1.847850e-020  1.014670e-019  3.998410e-022  4.391180e-022  1.443000e-030  1.260500e-023  1.325090e-023  5.666970e-029  1.812140e-023  5.243790e-022  1.443000e-030  3.337670e-022  1.143730e-021  1.443000e-030  1.542470e-022  5.714650e-030  2.824370e-021  4.459230e-021  4.701610e-021  2.613420e-028  5.149720e-021  2.007980e-021  9.776900e-024  3.169870e-021  6.786430e-021  2.554700e-025  6.917470e-021  3.905850e-021  1.734830e-019  1.443000e-030  1.443000e-030  1.675490e-019  4.684410e-020  1.109470e-020  1.519790e-018  2.382430e-024  1.559910e-018  8.890520e-019  2.720590e-022  2.582260e-018  2.008650e-022  1.320200e-021  2.232260e-019  1.443000e-030  9.414690e-019  1.849110e-028  1.443000e-030  7.863330e-020  2.442480e-022  3.802550e-022  2.169140e-022  1.443000e-030  2.651960e-020  2.793020e-020  8.111630e-025  2.080190e-024  1.701540e-021  1.443000e-030  1.443000e-030  8.045680e-022  1.956960e-027  1.186120e-022  2.084980e-030  1.443000e-030  1.568620e-028  1.443000e-030  1.017700e-026  4.739260e-030  3.619530e-030  4.303970e-029  1.443000e-030  2.036240e-029  1.443000e-030  1.443000e-030  3.823870e-029  1.443000e-030  2.674260e-030  9.089230e-029  2.083410e-028  1.444940e-030  4.610280e-029  6.227180e-029  1.443000e-030  1.247490e-021  2.870840e-020  3.825260e-019  1.275950e-018  1.604220e-025  3.152340e-022  2.145850e-029  1.640680e-029  4.227210e-029  1.959100e-029  4.257620e-029  4.996260e-029  1.335910e-020  5.593070e-022  1.727020e-026  1.591010e-027  2.383200e-024  8.535910e-029  1.380070e-026  1.961400e-027  6.518340e-026
  7.943000e-007  6.908800e-001  1.664010e-018  5.835420e-028  3.091190e-001  1.200720e-007  1.281540e-010  1.855440e-010  1.447430e-030  6.031550e-011  2.679730e-015  1.294290e-012  3.973530e-015  8.273120e-015  3.633150e-021  9.116180e-018  3.475350e-017  1.162080e-015  1.015320e-018  1.158010e-017  1.298550e-017  3.753250e-023  9.198450e-023  6.274040e-023  1.337000e-023  2.121400e-023  3.425120e-021  1.281720e-020  1.209800e-020  2.769670e-020  2.027590e-019  7.803480e-022  4.301390e-022  1.447430e-030  1.489420e-023  1.689980e-023  1.340600e-028  1.779760e-023  5.382690e-022  1.447430e-030  9.219530e-023  1.317620e-021  1.447430e-030  2.849600e-022  6.078190e-030  2.404510e-021  5.034580e-021  5.546440e-021  1.281070e-027  2.791420e-021  2.483130e-021  5.127650e-023  5.161550e-022  6.754470e-021  8.788480e-025  8.138380e-021  2.884190e-021  7.655650e-020  1.447430e-030  1.447430e-030  8.132720e-020  3.955400e-020  3.267720e-020  1.347990e-018  9.751760e-024  2.083900e-018  1.868760e-018  1.212950e-021  5.220450e-018  1.597920e-021  1.058550e-020  8.080270e-019  1.447430e-030  4.468140e-018  4.069180e-027  1.447430e-030  4.866590e-019  2.614800e-021  6.199640e-021  3.368550e-021  1.447430e-030  3.076120e-019  3.018190e-019  3.553610e-023  6.904620e-023  2.652000e-020  1.447430e-030  1.447430e-030  1.626750e-020  1.271850e-025  2.702680e-021  2.147420e-030  1.447430e-030  4.104990e-028  1.447430e-030  2.061270e-025  4.968270e-030  3.663690e-030  2.002210e-027  1.447430e-030  2.084400e-029  1.447430e-030  1.447430e-030  3.765030e-029  1.447430e-030  2.810200e-030  9.156670e-029  2.047850e-028  1.452790e-030  4.491470e-029  6.090060e-029  1.447430e-030  8.623790e-022  1.031770e-020  8.339240e-019  2.933000e-018  7.387530e-025  7.793640e-022  3.485790e-029  2.288500e-029  5.263010e-029  1.905260e-029  4.772250e-028  5.743540e-028  3.507050e-020  1.421970e-021  5.235360e-026  5.265330e-027  8.393810e-024  8.282710e-028  1.076520e-025  4.312600e-027  2.473270e-027
  1.000000e-006  6.887010e-001  1.702000e-018  1.886550e-028  3.112980e-001  1.110930e-007  1.833350e-010  2.685920e-010  1.452010e-030  8.949470e-011  3.589240e-015  2.413160e-012  9.265820e-015  1.553010e-014  4.482400e-021  2.326870e-017  8.704130e-017  3.341220e-015  2.999710e-018  2.388010e-017  2.216920e-017  6.978810e-023  1.784240e-022  1.171260e-022  2.549820e-023  4.015310e-023  2.213630e-021  1.151520e-020  1.225540e-020  3.451920e-020  3.939250e-019  1.646490e-021  4.891470e-022  1.452010e-030  2.239620e-023  2.721770e-023  3.684530e-028  1.428300e-023  4.507430e-022  1.452010e-030  1.090540e-023  6.848650e-022  1.452010e-030  3.694560e-022  6.461180e-030  2.011780e-021  4.539530e-021  9.750010e-021  5.528510e-027  1.336260e-021  3.214880e-021  2.577750e-022  2.667630e-022  7.126930e-021  2.717370e-024  1.330600e-020  2.617690e-021  4.160010e-020  1.452010e-030  1.452010e-030  4.330280e-020  3.884350e-020  5.211280e-020  5.602810e-019  2.189720e-023  1.122470e-018  1.520670e-018  2.325590e-021  4.513980e-018  5.135170e-021  3.425130e-020  1.297600e-018  1.452010e-030  1.030310e-017  4.035010e-026  2.719420e-029  1.858740e-018  1.407800e-020  5.462390e-020  3.305470e-020  1.452010e-030  2.106210e-018  2.078230e-018  9.137310e-022  1.711310e-021  2.730200e-019  1.452010e-030  1.452010e-030  2.331660e-019  5.813680e-024  4.718670e-020  2.210290e-030  1.452010e-030  2.239530e-026  1.452010e-030  5.760900e-024  5.202740e-030  3.736900e-030  1.217820e-025  1.452010e-030  3.129130e-029  1.452010e-030  1.452010e-030  3.605740e-029  1.452010e-030  2.540550e-030  9.237630e-029  2.017700e-028  1.467270e-030  4.382820e-029  5.961760e-029  1.452010e-030  7.293520e-022  2.058580e-021  1.814270e-018  6.563890e-018  3.533890e-024  1.954830e-021  1.098490e-028  5.717510e-029  1.666590e-028  2.071300e-029  7.461200e-027  8.515650e-027  9.433520e-020  3.722190e-021  1.965920e-025  2.026340e-026  3.080570e-023  5.721390e-027  6.077820e-025  1.122090e-025  5.106130e-027
  1.259000e-006  6.864800e-001  1.747760e-018  9.226700e-029  3.135190e-001  1.184740e-007  3.078820e-010  4.541470e-010  1.456710e-030  1.560360e-010  5.669030e-015  5.677500e-012  2.725020e-014  3.484900e-014  6.768300e-021  7.379520e-017  2.700770e-016  1.190520e-014  1.088220e-017  5.527290e-017  3.209840e-017  1.097830e-022  2.909460e-022  1.827720e-022  4.070490e-023  6.358250e-023  1.035470e-021  7.268800e-021  8.570700e-021  2.994840e-020  6.433900e-019  2.581210e-021  2.419230e-022  1.456710e-030  1.606480e-023  2.166440e-023  6.486820e-028  8.112910e-024  2.739870e-022  1.456710e-030  4.529170e-024  1.888640e-022  1.456710e-030  4.701810e-022  7.046470e-030  1.901430e-021  2.623000e-021  1.305180e-020  2.007140e-026  6.710470e-022  4.861970e-021  8.650700e-022  2.463500e-022  7.708530e-021  8.660380e-024  2.206600e-020  2.576740e-021  2.581080e-020  1.456710e-030  1.456710e-030  1.546860e-020  2.034260e-020  4.175080e-020  1.141500e-019  3.050480e-023  3.703740e-019  5.933200e-019  3.112810e-021  1.846580e-018  1.011580e-020  6.781270e-020  8.614020e-019  1.456710e-030  1.106990e-017  2.902510e-025  4.989430e-028  3.379760e-018  4.214480e-020  2.589860e-019  3.794950e-020  1.456710e-030  8.253150e-018  7.730650e-018  1.646700e-020  2.427060e-020  1.810960e-018  1.230690e-029  1.456710e-030  2.138510e-018  1.982620e-022  6.220860e-019  2.519710e-030  1.456710e-030  8.655350e-025  1.500440e-030  7.038980e-023  5.562780e-030  1.062700e-029  7.111040e-024  1.423540e-029  2.406220e-028  1.456710e-030  1.456710e-030  3.589950e-029  1.456710e-030  5.041880e-030  9.355890e-029  2.021680e-028  1.461910e-030  4.216210e-029  5.874090e-029  1.456710e-030  7.327160e-022  2.951330e-022  4.028490e-018  1.477880e-017  1.666080e-023  4.948480e-021  2.090410e-028  9.863470e-029  3.448020e-028  2.011280e-029  1.829650e-025  1.902460e-025  2.637380e-019  9.933620e-021  1.579840e-025  9.614210e-027  1.186360e-022  4.103750e-026  3.212440e-024  1.071890e-024  5.213800e-026
  1.585000e-006  6.842070e-001  1.783380e-018  2.229520e-029  3.157920e-001  9.700660e-008  3.924520e-010  5.800560e-010  1.461550e-030  2.065070e-010  6.829210e-015  8.829210e-012  5.284110e-014  5.051390e-014  6.639130e-021  1.379020e-016  4.924480e-016  2.492870e-014  2.302950e-017  1.180070e-016  4.895660e-017  1.817170e-022  4.969120e-022  2.965170e-022  6.756330e-023  1.045420e-022  5.458440e-022  4.191400e-021  5.303760e-021  2.296930e-020  1.087320e-018  5.182810e-021  3.625030e-022  1.461550e-030  3.149320e-023  4.605460e-023  2.451020e-027  1.335330e-023  4.763460e-022  1.461550e-030  7.961220e-024  5.733700e-023  1.461550e-030  3.262020e-022  7.591250e-030  5.511460e-022  6.519260e-022  8.725730e-021  2.759810e-026  6.526410e-022  6.498310e-021  1.508870e-021  3.620470e-022  1.240740e-020  2.373430e-023  4.570640e-020  5.822560e-021  1.957630e-020  1.461550e-030  1.461550e-030  1.315650e-020  2.012160e-020  2.255880e-020  2.042770e-020  3.737370e-023  5.353050e-020  8.115030e-020  1.202040e-021  3.060190e-019  4.288420e-021  2.884040e-020  2.513610e-019  1.461550e-030  3.841530e-018  3.783350e-025  1.697680e-027  2.022360e-018  3.167050e-020  2.819450e-019  2.064200e-019  1.461550e-030  1.097240e-017  1.152710e-017  6.014080e-020  1.123490e-019  4.691090e-018  3.503420e-028  3.397830e-029  9.566240e-018  1.657970e-021  3.925620e-018  1.346240e-029  1.461550e-030  6.680800e-023  1.593680e-030  1.463830e-021  9.466090e-030  4.882380e-028  1.955190e-022  8.768090e-028  3.810200e-026  1.461550e-030  1.461550e-030  7.828410e-029  1.461550e-030  2.630750e-030  9.340530e-029  1.913880e-028  1.475540e-030  4.739790e-029  5.562090e-029  1.461550e-030  8.683750e-022  1.143540e-023  9.399650e-018  3.470840e-017  9.256990e-023  1.344760e-020  2.559360e-027  8.387270e-028  3.597260e-027  1.679190e-029  1.706470e-024  1.646650e-024  7.828330e-019  2.863370e-020  1.984320e-024  2.280890e-025  4.980740e-022  2.821280e-025  1.749500e-023  8.000310e-024  1.139580e-024
  1.995000e-006  6.818790e-001  1.816320e-018  7.657750e-030  3.181200e-001  8.701780e-008  5.592420e-010  8.250300e-010  1.466540e-030  3.054640e-010  9.250070e-015  1.671150e-011  1.245840e-013  8.450750e-014  7.542590e-021  3.199450e-016  1.112000e-015  6.463020e-014  6.011330e-017  3.171690e-016  8.714820e-017  3.493160e-022  9.660900e-022  5.364530e-022  1.247080e-022  1.903160e-022  4.740430e-022  2.376270e-021  2.751790e-021  1.371200e-020  1.842750e-018  8.526210e-021  3.184000e-022  1.466540e-030  3.751450e-023  6.180340e-023  7.326410e-027  9.748950e-024  3.778820e-022  1.466540e-030  6.427060e-024  2.272110e-023  1.466540e-030  3.639790e-022  8.422760e-030  3.341030e-022  2.246980e-022  2.859910e-021  2.522590e-026  3.560430e-022  4.764470e-021  1.566000e-021  2.303760e-022  8.794870e-021  2.903780e-023  6.862820e-020  1.156140e-020  1.786960e-020  1.466540e-030  2.182840e-030  1.052820e-020  1.217520e-020  2.765030e-020  1.947410e-020  1.069300e-022  2.118950e-020  1.672610e-020  9.602960e-022  5.669460e-020  3.024140e-021  2.042130e-020  5.668270e-020  1.466540e-030  7.321810e-019  5.162540e-025  7.818740e-027  7.995380e-019  1.770320e-020  2.565340e-019  1.906130e-019  1.466540e-030  6.479860e-018  8.274810e-018  1.275680e-019  3.229330e-019  6.923270e-018  9.457430e-027  9.899530e-028  2.308200e-017  1.027740e-020  1.648810e-017  5.432120e-028  1.466540e-030  1.836300e-021  1.728890e-030  1.360330e-020  4.927320e-028  5.679700e-026  5.084090e-021  6.585830e-026  2.781380e-024  1.466540e-030  2.868270e-030  7.262790e-027  1.466540e-030  1.939120e-029  1.006260e-028  1.899760e-028  1.500350e-030  3.133120e-028  5.284930e-029  1.466540e-030  1.023980e-021  3.134760e-024  1.236680e-017  4.580330e-017  3.479840e-022  2.065480e-020  7.898360e-027  2.346980e-027  1.122880e-026  1.578630e-029  1.790900e-023  1.546550e-023  1.322090e-018  4.610920e-020  3.631560e-024  4.138690e-025  1.194740e-021  1.190050e-024  5.296080e-023  3.035300e-023  5.822580e-024
  2.512000e-006  6.794990e-001  1.858240e-018  2.981950e-030  3.205010e-001  7.679350e-008  7.952950e-010  1.167180e-009  1.471670e-030  4.504770e-010  1.257940e-014  3.038040e-011  2.814940e-013  1.389230e-013  8.458780e-021  7.813950e-016  2.637220e-015  1.758820e-013  1.642470e-016  9.711910e-016  2.117770e-016  9.141740e-022  2.515550e-021  1.271340e-021  3.002930e-022  4.492180e-022  8.417310e-022  2.485750e-021  1.919900e-021  7.237910e-021  3.589270e-018  1.819420e-020  5.719920e-022  1.471670e-030  7.196460e-023  1.306060e-022  2.837920e-026  1.345510e-023  5.592930e-022  1.471670e-030  9.699010e-024  1.604790e-023  1.471670e-030  2.446360e-022  9.249410e-030  1.578850e-022  7.920740e-023  6.873880e-022  1.341580e-026  9.343920e-023  1.447380e-021  5.676600e-022  3.633750e-023  1.515010e-021  7.503810e-024  1.859020e-019  5.085980e-020  1.342680e-020  1.471670e-030  8.803800e-030  5.649650e-021  5.038650e-021  3.846490e-020  3.654890e-020  2.931380e-022  3.389850e-020  1.681670e-020  1.517510e-021  4.226430e-020  4.086560e-021  2.764660e-020  1.899650e-020  1.471670e-030  1.205680e-019  9.130500e-025  2.954610e-026  3.240620e-019  8.356260e-021  2.557360e-019  2.489730e-019  1.471670e-030  1.433670e-018  2.660530e-018  9.039600e-020  4.372550e-019  4.578870e-018  9.155200e-026  1.001910e-026  2.341770e-017  2.482720e-020  3.215050e-017  7.026570e-027  1.471670e-030  4.450490e-020  1.854070e-030  7.977380e-020  4.473100e-026  5.806500e-024  8.163480e-020  2.718540e-024  1.957830e-022  2.476680e-028  5.308240e-028  9.295580e-025  1.471670e-030  3.535500e-027  2.289390e-027  2.241640e-027  1.623330e-030  9.235370e-027  5.406400e-029  1.471670e-030  1.444180e-021  1.620100e-024  5.602100e-017  2.078420e-016  8.294660e-021  1.151760e-019  1.199670e-025  3.287620e-026  2.679240e-025  1.712150e-029  5.245740e-022  4.132480e-022  7.760240e-018  2.624770e-019  4.417280e-023  4.603950e-024  1.002120e-020  1.588310e-023  5.446360e-022  3.806390e-022  8.974250e-023
  3.162000e-006  6.770810e-001  1.889220e-018  2.219050e-030  3.229190e-001  6.757550e-008  1.148690e-009  1.672780e-009  1.476930e-030  6.736640e-010  1.748470e-014  4.753550e-011  5.456230e-013  2.201170e-013  9.196370e-021  1.682150e-015  5.501660e-015  4.206360e-013  3.935920e-016  2.741960e-015  6.264140e-016  2.925850e-021  8.173290e-021  3.821180e-021  9.191690e-022  1.354170e-021  2.211110e-021  5.998380e-021  3.570290e-021  6.575400e-021  9.021810e-018  4.166150e-020  1.193610e-021  1.476930e-030  1.835630e-022  3.678140e-022  1.430040e-025  2.804670e-023  1.251640e-021  1.476930e-030  2.216200e-023  2.149710e-023  1.476930e-030  5.946590e-022  1.070640e-029  2.975100e-022  1.264170e-022  1.038600e-021  4.265620e-026  1.431370e-022  2.444010e-021  1.092820e-021  4.959000e-023  2.256260e-021  1.619880e-023  1.766000e-019  6.248420e-020  1.169900e-020  1.476930e-030  3.561090e-029  4.066690e-021  1.445480e-021  1.574410e-020  2.062560e-020  2.312730e-022  2.596110e-020  1.525710e-020  1.658110e-021  5.928350e-020  6.782850e-021  4.593800e-020  2.214250e-020  1.476930e-030  3.791370e-020  1.920470e-024  7.987390e-026  9.872540e-020  3.115740e-021  1.501140e-019  1.552320e-019  1.476930e-030  2.565980e-019  5.345560e-019  4.390520e-020  2.655050e-019  1.590470e-018  2.863330e-025  3.342800e-026  7.986130e-018  2.203940e-020  2.230640e-017  1.911620e-026  1.476930e-030  2.248560e-019  1.986970e-030  2.743590e-019  6.706150e-025  8.341420e-023  5.334840e-019  3.461490e-023  4.466010e-021  1.120740e-026  2.342700e-026  3.120800e-023  1.476930e-030  1.669720e-025  2.039490e-025  2.288950e-025  2.582240e-030  2.117250e-025  2.515020e-028  1.476930e-030  6.422050e-021  1.141570e-024  1.258510e-016  4.676850e-016  9.105250e-020  3.391060e-019  1.076320e-024  2.726970e-025  5.828850e-024  1.007590e-028  4.298970e-021  3.089620e-021  2.294420e-017  7.618910e-019  2.446990e-022  2.543120e-023  4.245350e-020  1.024560e-022  2.738830e-021  2.268990e-021  6.296450e-022
  3.981000e-006  6.746310e-001  1.925960e-018  1.892750e-030  3.253690e-001  5.939950e-008  1.695540e-009  2.445880e-009  1.482290e-030  1.027390e-009  2.499610e-014  8.113370e-011  1.151060e-012  3.672550e-013  1.060780e-020  4.069410e-015  1.287470e-014  1.126890e-012  1.055400e-015  8.714980e-015  2.443780e-015  1.238380e-020  3.575870e-020  1.577630e-020  3.878060e-021  5.668660e-021  8.330800e-021  2.414740e-020  1.360720e-020  1.882450e-020  2.936890e-017  1.074400e-019  2.747300e-021  1.482290e-030  5.190480e-022  1.180800e-021  9.158750e-025  6.321080e-023  3.093330e-021  1.482290e-030  5.579010e-023  3.876810e-023  1.482290e-030  1.649430e-021  2.317980e-029  6.902060e-022  2.625000e-022  1.762180e-021  1.757300e-025  3.154770e-022  6.027580e-021  3.143690e-021  9.453570e-023  4.810990e-021  5.345370e-023  4.282040e-019  1.748010e-019  3.214070e-020  1.047750e-029  5.874640e-028  9.904190e-021  1.456210e-021  1.197790e-020  1.506810e-020  2.523090e-022  1.872260e-020  8.298800e-021  1.128240e-021  5.960430e-020  8.122110e-021  5.511800e-020  2.406720e-020  1.846120e-030  5.825280e-020  1.079420e-023  5.443390e-025  1.091670e-019  4.935680e-021  2.637720e-019  1.388230e-019  1.482290e-030  1.220870e-019  1.321240e-019  5.125940e-020  2.107920e-019  1.344560e-018  1.443410e-024  1.844590e-025  2.598790e-018  4.440890e-020  1.089370e-017  9.573270e-026  1.482290e-030  6.949120e-019  2.158940e-030  5.943610e-019  7.315770e-024  9.086520e-022  1.915680e-018  2.764220e-022  7.907750e-020  4.337900e-025  8.823200e-025  8.323940e-022  1.482290e-030  7.193640e-024  1.794530e-023  2.528290e-023  2.841020e-028  4.706600e-024  1.099340e-026  1.482290e-030  8.411040e-020  5.086820e-024  6.190430e-016  2.307110e-015  2.290360e-018  1.797480e-018  3.406370e-023  7.807410e-024  1.421450e-021  1.808630e-026  7.366670e-020  4.702100e-020  1.529260e-016  4.867620e-018  2.488210e-021  2.999330e-022  4.016370e-019  1.512570e-021  2.991340e-020  2.865350e-020  9.167100e-021
  5.012000e-006  6.721480e-001  1.964980e-018  1.691620e-030  3.278520e-001  5.049470e-008  2.483920e-009  3.546760e-009  1.487770e-030  1.551150e-009  3.569200e-014  1.237510e-010  2.161760e-012  6.211660e-013  1.251480e-020  7.966320e-015  2.434380e-014  2.434690e-012  2.280680e-015  2.253050e-014  8.351000e-015  4.601290e-020  1.403120e-019  5.995060e-020  1.513280e-020  2.217300e-020  3.006190e-020  9.768840e-020  5.548410e-020  7.506340e-020  1.559340e-016  5.537540e-019  1.247940e-020  1.487770e-030  2.923840e-021  7.571820e-021  1.119820e-023  2.860080e-022  1.538860e-020  1.487770e-030  2.820860e-022  1.777150e-022  1.487770e-030  9.125500e-021  3.937300e-028  3.532760e-021  1.308590e-021  6.170580e-021  1.410810e-024  1.526430e-021  3.255880e-020  1.968110e-020  3.863230e-022  2.206470e-020  3.690950e-022  1.352890e-018  6.396680e-019  1.234510e-019  2.100100e-028  1.177500e-026  3.566630e-020  2.499570e-021  2.953780e-020  4.214100e-020  1.027700e-021  6.785570e-020  2.499810e-020  4.184810e-021  1.823180e-019  2.899860e-020  1.973530e-019  7.016980e-020  5.215960e-029  1.190730e-019  6.796450e-023  4.097170e-024  1.304870e-019  8.447320e-021  4.076990e-019  1.491120e-019  1.487770e-030  1.437000e-019  1.067380e-019  9.980990e-020  2.482040e-019  9.165240e-019  7.238390e-024  1.036590e-024  1.025600e-018  5.352860e-020  1.062210e-017  4.130700e-025  1.487770e-030  1.403260e-018  2.344740e-030  1.245740e-018  4.488270e-023  4.548410e-021  2.137320e-018  6.806450e-022  3.610220e-019  3.527870e-024  6.408370e-024  5.129570e-021  1.487770e-030  5.624240e-023  3.897770e-022  6.767400e-022  3.039800e-026  7.709840e-023  3.246050e-025  1.487770e-030  1.191380e-018  5.868190e-023  1.100590e-015  4.131650e-015  1.210120e-017  5.249690e-018  7.736110e-022  1.600550e-022  3.347550e-020  4.017350e-025  3.044900e-019  1.718190e-019  3.887470e-016  1.213500e-017  7.884520e-021  1.086120e-021  1.442930e-018  8.085500e-021  1.200320e-019  1.286230e-019  4.645440e-020
  6.310000e-006  6.696530e-001  1.985840e-018  1.578230e-030  3.303460e-001  4.024060e-008  3.520830e-009  4.977600e-009  1.493310e-030  2.259590e-009  4.961570e-014  1.991720e-010  4.271360e-012  1.074920e-012  1.527510e-020  1.680310e-014  4.953660e-014  5.647190e-012  5.289850e-015  6.241160e-014  3.176250e-014  1.900340e-019  6.142390e-019  2.552700e-019  6.620290e-020  9.751300e-020  1.226810e-019  4.493780e-019  2.608680e-019  3.556830e-019  1.091880e-015  4.520970e-018  8.807260e-020  1.493310e-030  2.627340e-020  7.655520e-020  1.940200e-022  2.074220e-021  1.217060e-019  1.493310e-030  2.261800e-021  1.389440e-021  1.493310e-030  7.740830e-020  1.370600e-026  2.940160e-020  1.117270e-020  3.626810e-020  1.656380e-023  1.180930e-020  2.780650e-019  1.912890e-019  2.557560e-021  1.623780e-019  3.829550e-021  6.662780e-018  2.581890e-018  4.800370e-019  3.196500e-027  1.792240e-025  1.306730e-019  4.240330e-021  6.656350e-020  9.876820e-020  3.304950e-021  1.963850e-019  5.448770e-020  1.089070e-020  4.908470e-019  8.951700e-020  6.114870e-019  1.968980e-019  9.208570e-028  3.172540e-019  4.245940e-022  2.971510e-023  2.341590e-019  2.047020e-020  1.031600e-018  2.895020e-019  1.493310e-030  3.065220e-019  1.852110e-019  3.403560e-019  5.280180e-019  9.686230e-019  5.825630e-023  9.298820e-024  7.010520e-019  9.403740e-020  8.498640e-018  2.417100e-024  1.493310e-030  2.974410e-018  2.544180e-030  2.762920e-018  2.590830e-022  2.390990e-020  2.989830e-018  2.429630e-021  1.179150e-018  2.622210e-023  4.652060e-023  2.416210e-020  7.913990e-030  3.693460e-022  4.354570e-021  8.229820e-021  1.279170e-024  1.444120e-021  9.505320e-024  1.493310e-030  1.486750e-017  6.255770e-022  2.518460e-015  9.680430e-015  9.442720e-017  2.515780e-017  1.544580e-020  2.914290e-021  1.041330e-018  1.620180e-023  2.114650e-018  1.047610e-018  1.409330e-015  4.372370e-017  3.058860e-020  4.352760e-021  7.259160e-018  5.691060e-020  6.621530e-019  7.600860e-019  3.020380e-019
  7.943000e-006  6.671500e-001  2.014240e-018  1.523740e-030  3.328490e-001  2.963290e-008  4.797640e-009  6.723660e-009  1.498910e-030  3.154520e-009  6.668680e-014  3.132830e-010  8.215970e-012  1.849600e-012  1.878080e-020  3.415960e-014  9.706870e-014  1.257570e-011  1.178040e-014  1.660150e-013  1.186650e-013  7.696330e-019  2.644470e-018  1.072060e-018  2.856810e-019  4.238900e-019  4.967590e-019  2.058430e-018  1.228750e-018  1.705040e-018  8.371090e-015  4.727150e-017  7.810780e-019  1.498910e-030  2.998250e-019  9.933630e-019  4.311740e-021  1.935370e-020  1.248720e-018  1.498910e-030  2.344780e-020  1.458220e-020  1.498910e-030  8.436190e-019  6.226250e-025  3.212450e-019  1.292280e-019  3.225160e-019  2.943190e-022  1.175040e-019  3.079180e-018  2.428830e-018  2.254160e-020  1.607550e-018  5.362350e-020  7.082390e-017  2.799600e-017  5.244120e-018  1.353190e-025  7.587200e-024  1.384430e-018  2.514900e-020  5.101960e-019  7.632980e-019  3.517100e-020  1.866490e-018  3.874770e-019  9.291320e-020  4.486850e-018  9.464030e-019  6.500890e-018  1.975620e-018  5.571610e-026  3.285390e-018  9.455560e-021  7.670060e-022  1.719660e-018  2.059760e-019  9.737030e-018  2.126010e-018  1.498910e-030  2.359080e-018  1.389000e-018  4.132350e-018  4.439030e-018  6.169560e-018  1.948090e-021  3.436120e-022  4.500860e-018  9.587240e-019  3.631280e-017  1.053660e-022  5.408560e-030  9.712530e-018  4.959440e-030  7.355190e-018  2.317850e-021  1.673740e-019  8.214860e-018  1.559960e-020  1.074310e-017  5.293800e-022  9.078920e-022  3.143660e-019  6.152550e-028  6.743750e-021  1.364320e-019  2.729800e-019  1.694210e-022  1.015310e-019  1.134520e-021  1.498910e-030  1.570240e-016  5.745100e-021  5.017780e-015  2.117670e-014  8.117220e-016  1.489050e-016  2.742130e-019  4.685930e-020  4.024820e-017  8.401920e-022  2.092560e-017  8.425350e-018  5.605890e-015  1.729380e-016  1.268440e-019  1.858270e-020  3.866710e-017  4.191720e-019  3.802000e-018  4.479830e-018  1.911580e-018
  1.000000e-005  6.646170e-001  2.044060e-018  1.506770e-030  3.353830e-001  1.979160e-008  6.241940e-009  8.688970e-009  1.504630e-030  4.190620e-009  8.602450e-014  4.854340e-010  1.550140e-011  3.114610e-012  2.294560e-020  6.886900e-014  1.885360e-013  2.765860e-011  2.591910e-014  4.371780e-013  4.495450e-013  3.153350e-018  1.152030e-017  4.554450e-018  1.246210e-018  1.864250e-018  2.038560e-018  9.524440e-018  5.851300e-018  8.263670e-018  5.500340e-014  4.129620e-016  5.614030e-018  1.504630e-030  2.814970e-018  1.068690e-017  7.802540e-020  1.501530e-019  1.072000e-017  1.504630e-030  2.025600e-019  1.282970e-019  1.504630e-030  7.537980e-018  2.185730e-023  2.890150e-018  1.239140e-018  2.837920e-018  5.056500e-021  9.637470e-019  2.827150e-017  2.567980e-017  1.681280e-019  1.357280e-017  6.355330e-019  6.605710e-016  2.709820e-016  5.131080e-017  4.862740e-024  2.726490e-022  1.330100e-017  1.740890e-019  4.084530e-018  5.801780e-018  3.658580e-019  1.666750e-017  2.672320e-018  7.696780e-019  3.737220e-017  9.173930e-018  6.352470e-017  1.844150e-017  2.872030e-024  3.196720e-017  1.836080e-019  1.723380e-020  1.283730e-017  2.070720e-018  8.555770e-017  1.469940e-017  1.504630e-030  1.595260e-017  1.073410e-017  4.461360e-017  3.273700e-017  3.967230e-017  5.563250e-020  1.084660e-020  2.962490e-017  8.847460e-018  2.647480e-016  4.170470e-021  1.400850e-027  1.235350e-016  6.747490e-028  8.803290e-017  7.780110e-020  4.647340e-018  5.003500e-017  3.684620e-019  7.785850e-017  9.849880e-021  1.699760e-020  3.323800e-018  4.176560e-026  1.019820e-019  2.117930e-018  4.213420e-018  9.457400e-021  6.672420e-018  1.240810e-019  1.504630e-030  1.411380e-015  5.014310e-020  6.257210e-015  3.798850e-014  6.476080e-015  8.956090e-016  4.567280e-018  7.064860e-019  1.893480e-015  5.565730e-020  4.525970e-016  1.396780e-016  2.628560e-014  8.185900e-016  6.262600e-019  9.445100e-020  2.295400e-016  3.372800e-018  2.389780e-017  2.774460e-017  1.240410e-017
  1.259000e-005  6.620570e-001  2.070930e-018  1.510440e-030  3.379430e-001  1.157610e-008  7.613360e-009  1.055340e-008  1.510440e-030  5.199530e-009  1.044960e-013  7.375810e-010  2.854660e-011  5.015290e-012  2.728710e-020  1.391220e-013  3.668490e-013  6.068910e-011  5.692910e-014  1.271340e-012  1.840730e-012  1.393190e-017  5.419830e-017  2.091180e-017  5.871840e-018  8.864160e-018  9.065990e-018  4.758340e-017  3.012530e-017  4.327650e-017  2.808590e-013  1.939870e-015  2.051350e-017  1.510440e-030  1.356120e-017  5.922070e-017  7.028960e-019  6.048380e-019  4.794280e-017  1.510440e-030  9.071870e-019  5.852190e-019  1.510440e-030  3.362920e-017  3.463430e-022  1.295360e-017  5.894940e-018  1.404800e-017  4.674080e-020  3.924080e-018  1.291980e-016  1.351650e-016  6.390950e-019  5.863770e-017  3.785930e-018  2.817820e-015  1.155590e-015  2.193290e-016  6.953000e-023  3.898470e-021  5.619090e-017  6.288310e-019  1.636040e-017  2.083180e-017  1.770040e-018  6.710230e-017  9.052960e-018  3.120350e-018  1.336780e-016  3.826480e-017  2.679040e-016  7.429840e-017  5.596240e-023  1.329470e-016  1.416900e-018  1.533860e-019  4.454920e-017  9.336600e-018  3.233300e-016  4.455840e-017  1.510440e-030  4.375100e-017  3.682470e-017  1.909970e-016  9.473160e-017  1.185190e-016  5.563910e-019  1.197470e-019  8.202010e-017  3.168730e-017  6.594250e-016  5.786960e-020  1.062340e-025  5.249390e-016  5.224430e-026  3.776000e-016  8.309330e-019  4.317650e-017  2.349520e-016  3.793920e-018  4.362440e-016  1.373900e-019  2.411750e-019  2.706940e-017  1.955830e-024  1.195770e-018  1.984790e-017  3.814320e-017  2.056060e-019  1.229120e-016  3.469370e-018  5.273030e-030  1.324370e-014  1.221610e-018  2.285030e-014  6.112990e-013  3.814730e-013  4.660520e-014  1.179900e-015  1.656390e-016  4.985100e-013  2.170580e-017  9.302020e-014  2.414550e-014  1.353940e-012  5.424620e-014  5.136530e-017  8.029270e-018  2.000170e-014  3.919910e-016  2.190160e-015  2.489040e-015  1.162280e-015
  1.585000e-005  6.594360e-001  2.103420e-018  1.516450e-030  3.405640e-001  5.806430e-009  8.752180e-009  1.211380e-008  1.516450e-030  6.054860e-009  1.200660e-013  1.095030e-009  5.110370e-011  7.728750e-012  3.168780e-020  2.774890e-013  7.048720e-013  1.308930e-010  1.230170e-013  4.005240e-012  7.948640e-012  6.470860e-017  2.672720e-016  1.003360e-016  2.887020e-017  4.396390e-017  4.209990e-017  2.461270e-016  1.600520e-016  2.324610e-016  2.561930e-012  1.846030e-014  1.471280e-016  1.516450e-030  1.294850e-016  6.574150e-016  1.253740e-017  4.890460e-018  4.341410e-016  1.516450e-030  8.179840e-018  5.374010e-018  1.516450e-030  2.953250e-016  1.035300e-020  1.133170e-016  5.434400e-017  1.431730e-016  8.749690e-019  3.158800e-017  1.177050e-015  1.428470e-015  4.897050e-018  5.158570e-016  4.580220e-017  2.404100e-014  9.748910e-015  1.848340e-015  1.885860e-021  1.057380e-019  4.698160e-016  5.007450e-018  1.415890e-016  1.560910e-016  1.784620e-017  5.425780e-016  6.939420e-017  2.877290e-017  9.380990e-016  3.160920e-016  2.247790e-015  5.956360e-016  2.048790e-021  1.081620e-015  2.069940e-017  2.598260e-018  3.205250e-016  8.584050e-017  2.453340e-015  2.792940e-016  1.516450e-030  2.301180e-016  2.538010e-016  1.556410e-015  5.365890e-016  8.118490e-016  9.860710e-018  2.350000e-018  4.679880e-016  2.262870e-016  3.018270e-015  1.461640e-018  1.314700e-023  3.659870e-015  6.120530e-024  2.721610e-015  1.421390e-017  6.497360e-016  1.849920e-015  6.350040e-017  3.731880e-015  3.026870e-018  5.515730e-018  3.417730e-016  1.408590e-022  2.208830e-017  2.799980e-016  5.163580e-016  4.732290e-018  1.138480e-015  4.816400e-017  1.964050e-027  1.683150e-013  3.144310e-016  4.973400e-017  8.458860e-014  6.518580e-014  6.665370e-015  2.840370e-016  3.575200e-017  4.781040e-014  3.257690e-018  9.084650e-015  2.178010e-015  6.280880e-014  5.969220e-015  7.795770e-018  1.300950e-018  2.654970e-015  7.984720e-017  3.510840e-016  4.149030e-016  2.144020e-016
  1.995000e-005  6.567190e-001  2.125810e-018  1.522720e-030  3.432800e-001  2.346070e-009  9.268700e-009  1.284180e-008  1.522720e-030  6.464330e-009  1.274290e-013  1.553380e-009  8.694270e-011  1.104580e-011  3.492400e-020  5.239510e-013  1.282650e-012  2.660240e-010  2.507840e-013  1.048690e-011  3.004870e-011  2.620720e-016  1.138440e-015  4.127800e-016  1.214410e-016  1.862360e-016  1.670010e-016  1.071850e-015  7.121690e-016  1.035630e-015  1.747590e-011  1.479200e-013  8.738910e-016  1.522720e-030  1.044220e-015  6.129840e-015  1.769760e-016  3.402280e-017  3.370990e-015  1.522720e-030  6.284390e-017  4.197060e-017  1.522720e-030  2.138840e-015  2.160980e-019  8.166170e-016  4.094220e-016  1.212180e-015  1.257670e-017  2.202610e-016  9.243430e-015  1.290220e-014  3.311410e-017  3.985040e-015  4.697790e-016  1.903660e-013  7.800980e-014  1.482200e-014  4.157940e-020  2.331310e-018  3.755720e-015  3.912140e-017  1.213960e-015  1.169570e-015  1.743280e-016  4.258090e-015  5.649600e-016  2.778680e-016  6.412950e-015  2.522820e-015  1.828690e-014  4.662990e-015  5.944750e-020  8.509700e-015  2.685340e-016  3.872710e-017  2.321920e-015  7.708630e-016  1.863050e-014  1.851190e-015  1.522720e-030  1.213690e-015  1.753240e-015  1.230070e-014  3.183790e-015  6.148070e-015  1.496000e-016  3.926520e-017  2.858500e-015  1.676550e-015  1.528050e-014  3.205670e-017  1.122270e-021  2.490950e-014  4.925950e-022  1.950960e-014  2.135600e-016  9.303260e-015  1.460680e-014  1.002250e-015  3.518060e-014  6.918890e-017  1.341610e-016  4.739900e-015  9.341900e-021  4.545100e-016  4.514340e-015  8.149080e-015  1.482000e-016  1.709290e-014  1.104310e-015  7.070540e-025  2.951070e-012  3.190460e-014  9.062750e-016  6.630430e-014  1.311780e-013  2.098560e-014  2.176790e-015  2.503280e-016  2.191560e-013  2.371170e-017  4.817690e-014  1.103520e-014  1.578360e-013  3.622150e-014  6.728440e-017  1.249850e-017  1.553230e-014  5.576420e-016  1.973700e-015  3.365400e-015  1.670410e-015
  2.512000e-005  6.538520e-001  2.143410e-018  1.529400e-030  3.461480e-001  7.260420e-010  9.151130e-009  1.271620e-008  1.529400e-030  6.399060e-009  1.263170e-013  2.093110e-009  1.397120e-010  1.461010e-011  3.656260e-020  9.100690e-013  2.148430e-012  4.950550e-010  4.687700e-013  2.115580e-011  9.306430e-011  8.665530e-016  3.930370e-015  1.370800e-015  4.116680e-016  6.352420e-016  5.344560e-016  3.727900e-015  2.523390e-015  3.653030e-015  7.501680e-011  7.156490e-013  3.127330e-015  1.550330e-030  4.979320e-015  3.382590e-014  1.429400e-015  1.414320e-016  1.566540e-014  1.529400e-030  2.868810e-016  1.945220e-016  1.529400e-030  8.836020e-015  2.329630e-018  3.340950e-015  1.737690e-015  5.780350e-015  9.726410e-017  8.988820e-016  4.251210e-014  6.814350e-014  1.324030e-016  1.821980e-014  2.800540e-015  8.809850e-013  3.625460e-013  6.887020e-014  4.835250e-019  2.711070e-017  1.742770e-014  1.788630e-016  6.021850e-015  5.200620e-015  9.946660e-016  1.944160e-014  2.824170e-015  1.639620e-015  2.542460e-014  1.166640e-014  8.660440e-014  2.129250e-014  8.882260e-019  3.847100e-014  1.904230e-015  3.149470e-016  9.881060e-015  4.016540e-015  8.309890e-014  7.702360e-015  1.529400e-030  3.844850e-015  7.029630e-015  5.582010e-014  1.156950e-014  2.821470e-014  1.189610e-015  3.433710e-016  1.079410e-014  7.584510e-015  5.582770e-014  3.714830e-016  4.294120e-020  9.205190e-014  1.713920e-020  7.420510e-014  1.559980e-015  6.696490e-014  5.898460e-014  7.860510e-015  1.573040e-013  7.596910e-016  1.607580e-015  3.162720e-014  2.790580e-019  4.598970e-015  3.393780e-014  6.035620e-014  2.157350e-015  1.192460e-013  1.234940e-014  9.659640e-023  2.658410e-011  6.140860e-013  5.560750e-014  3.060830e-013  1.679900e-012  5.561190e-013  7.527060e-014  8.021650e-015  3.894770e-012  7.325470e-016  1.056620e-012  2.289900e-013  1.564820e-012  7.714230e-013  3.575190e-015  7.349520e-016  4.039350e-013  1.336120e-014  3.845900e-014  5.205190e-014  2.961900e-014
  3.162000e-005  6.507460e-001  2.183060e-018  1.536700e-030  3.492530e-001  1.583920e-010  8.510090e-009  1.187150e-008  1.536700e-030  5.929400e-009  1.180710e-013  2.672750e-009  2.115590e-010  1.771010e-011  3.616130e-020  1.416430e-012  3.227200e-012  8.217070e-010  7.827690e-013  3.394840e-011  2.339470e-010  2.318870e-015  1.092600e-014  3.660210e-015  1.120630e-015  1.739600e-015  1.377380e-015  1.035420e-014  7.139940e-015  1.025790e-014  2.371110e-010  2.533560e-012  8.558500e-015  1.726480e-030  1.743610e-014  1.348760e-013  7.786940e-015  4.328410e-016  5.298720e-014  1.536700e-030  9.458860e-016  6.495250e-016  1.536700e-030  2.500920e-014  1.428780e-017  9.381270e-015  5.025830e-015  1.864920e-014  4.650690e-016  2.670760e-015  1.404980e-013  2.542790e-013  3.866950e-016  5.995530e-014  1.150030e-014  2.923170e-012  1.205300e-012  2.285800e-013  3.364310e-018  1.886330e-016  5.784450e-014  5.827460e-016  2.086930e-014  1.666050e-014  3.927080e-015  6.336060e-014  1.036250e-014  6.942870e-015  7.328080e-014  3.850320e-014  2.931770e-013  6.987770e-014  7.572900e-018  1.238370e-013  8.803530e-015  1.641980e-015  3.047080e-014  1.470620e-014  2.680000e-013  2.519490e-014  1.536700e-030  9.235070e-015  2.046640e-014  1.808310e-013  3.174890e-014  9.396750e-014  5.966130e-015  1.873550e-015  3.091430e-014  2.531960e-014  1.884420e-013  2.702280e-015  8.023940e-019  2.490150e-013  2.803690e-019  1.937230e-013  6.829380e-015  3.046980e-013  1.560450e-013  3.811560e-014  4.230040e-013  5.012290e-015  1.188570e-014  1.289990e-013  4.347910e-018  2.902550e-014  1.499850e-013  2.657750e-013  1.866130e-014  4.983780e-013  8.754470e-014  5.183900e-021  1.183630e-010  4.744700e-012  6.399230e-013  1.384350e-012  1.388410e-012  6.340450e-013  8.594360e-014  8.909610e-015  2.416730e-012  8.929440e-016  8.343680e-013  1.702850e-013  5.575330e-013  5.330030e-013  9.274410e-015  1.852090e-015  3.322200e-013  1.332450e-014  3.218190e-014  1.020690e-013  4.275510e-014
  3.981000e-005  6.473210e-001  2.207890e-018  1.544830e-030  3.526790e-001  2.249200e-011  7.843990e-009  1.098150e-008  1.544830e-030  5.408070e-009  1.094750e-013  3.328710e-009  3.107490e-010  2.027580e-011  3.499790e-020  1.964320e-012  4.323490e-012  1.209790e-009  1.161420e-012  4.577830e-011  4.800120e-010  5.052650e-015  2.462030e-014  7.919850e-015  2.469420e-015  3.856280e-015  2.883020e-015  2.324150e-014  1.630250e-014  2.319670e-014  5.911480e-010  7.105790e-012  2.024910e-014  1.950980e-030  4.737040e-014  4.247050e-013  3.403770e-014  1.025330e-015  1.408100e-013  1.544830e-030  2.429930e-015  1.690040e-015  1.544830e-030  5.262390e-014  6.673280e-017  1.937450e-014  1.062180e-014  4.339490e-014  1.631070e-015  5.921970e-015  3.517230e-013  7.297480e-013  8.503140e-016  1.510020e-013  3.672670e-014  7.478590e-012  3.084680e-012  5.829990e-013  1.841820e-017  1.032690e-015  1.477560e-013  1.450940e-015  5.382980e-014  4.018770e-014  1.186320e-014  1.578540e-013  2.914010e-014  2.288500e-014  1.595860e-013  9.766370e-014  7.693740e-013  1.772530e-013  5.135740e-017  3.030340e-013  3.130840e-014  6.684930e-015  7.188190e-014  4.185040e-014  6.697160e-013  7.040380e-014  1.491450e-029  1.813510e-014  4.543640e-014  4.525730e-013  6.951370e-014  2.388060e-013  2.248990e-014  7.763230e-015  6.941830e-014  6.721660e-014  5.718840e-013  1.528940e-014  1.129620e-017  5.639660e-013  3.489740e-018  3.866420e-013  2.192580e-014  9.463370e-013  2.980050e-013  1.269150e-013  7.479140e-013  2.285040e-014  6.080080e-014  3.555480e-013  4.815220e-017  1.259140e-013  4.361050e-013  7.722850e-013  1.073360e-013  1.367700e-012  4.507890e-013  1.999390e-019  3.443510e-010  2.247500e-011  3.780910e-012  8.865020e-012  9.566500e-012  7.479440e-012  9.695670e-013  1.081440e-013  1.618310e-011  1.480480e-014  8.589460e-012  1.614860e-012  2.133670e-012  4.561760e-012  3.010880e-013  5.437430e-014  3.390270e-012  1.792340e-013  3.575450e-013  4.114200e-013  1.298310e-013
  5.012000e-005  6.434930e-001  2.218100e-018  1.554020e-030  3.565070e-001  1.738590e-012  6.990370e-009  9.804290e-009  1.554020e-030  4.733450e-009  9.824760e-014  4.027220e-009  4.411800e-010  2.119270e-011  3.242350e-020  2.500820e-012  5.322580e-012  1.627970e-009  1.577790e-012  5.670780e-011  8.138260e-010  9.083200e-015  4.551540e-014  1.405730e-014  4.459290e-015  7.004740e-015  4.960730e-015  4.265090e-014  3.040990e-014  4.277650e-014  1.199950e-009  1.649280e-011  4.334120e-014  2.217770e-030  1.065140e-013  1.112870e-012  1.221080e-013  1.993730e-015  3.089480e-013  1.554020e-030  5.111230e-015  3.597310e-015  1.554020e-030  8.504520e-014  2.270910e-016  3.057670e-014  1.705330e-014  7.551950e-014  4.187980e-015  1.038120e-014  6.996900e-013  1.670770e-012  1.484520e-015  3.035200e-013  9.313550e-014  1.538180e-011  6.342680e-012  1.193040e-012  7.696120e-017  4.315130e-015  3.031710e-013  2.879150e-015  1.078660e-013  7.516770e-014  2.768470e-014  3.116970e-013  6.467870e-014  5.966880e-014  2.769030e-013  1.982100e-013  1.627390e-012  3.624230e-013  2.627650e-016  5.892360e-013  8.652020e-014  2.123190e-014  1.358280e-013  9.540760e-014  1.354000e-012  1.734500e-013  4.837050e-027  3.043050e-014  8.113440e-014  9.153740e-013  1.280380e-013  4.772660e-013  6.431010e-014  2.451500e-014  1.264410e-013  1.449380e-013  1.448270e-012  6.522240e-014  1.084850e-016  1.128350e-012  3.059630e-017  6.516370e-013  5.555100e-014  2.184740e-012  4.742850e-013  3.144520e-013  9.716930e-013  7.301800e-014  2.166530e-013  7.107910e-013  3.550010e-016  3.791030e-013  8.528180e-013  1.532140e-012  4.082630e-013  2.515840e-012  1.743560e-012  4.814330e-018  7.042690e-010  7.123350e-011  1.471950e-011  3.566330e-011  4.235450e-011  5.272320e-011  6.299940e-012  1.039280e-012  6.638480e-011  2.169160e-013  6.206130e-011  1.052170e-011  5.182600e-012  2.655530e-011  5.014600e-012  8.016660e-013  2.214200e-011  1.645430e-012  2.713090e-012  3.710830e-012  1.274020e-012
  6.310000e-005  6.391770e-001  2.243040e-018  1.564510e-030  3.608230e-001  9.498690e-014  6.440390e-009  9.020000e-009  1.564510e-030  4.249580e-009  9.138990e-014  4.881620e-009  6.246760e-010  2.183610e-011  3.116430e-020  3.123510e-012  6.434740e-012  2.140020e-009  2.097750e-012  7.075850e-011  1.238530e-009  1.465810e-014  7.497740e-014  2.223270e-014  7.168700e-015  1.132590e-014  7.621350e-015  6.946150e-014  5.035340e-014  6.991760e-014  2.119780e-009  3.399280e-011  8.690530e-014  2.492800e-030  2.214380e-013  2.651030e-012  3.773680e-013  3.457630e-015  5.974630e-013  1.564510e-030  9.399340e-015  6.679420e-015  1.564510e-030  1.110410e-013  5.399760e-016  3.899780e-014  2.200230e-014  1.040700e-013  7.937400e-015  1.580020e-014  1.192620e-012  3.225200e-012  2.248330e-015  5.211980e-013  1.946810e-013  2.688830e-011  1.106650e-011  2.067660e-012  2.370910e-016  1.329340e-014  5.276740e-013  4.807800e-015  1.775630e-013  1.152080e-013  5.121240e-014  5.123890e-013  1.202440e-013  1.276890e-013  4.135230e-013  3.399340e-013  2.911390e-012  6.290050e-013  9.531940e-016  9.665220e-013  1.889800e-013  5.245960e-014  2.187080e-013  1.806850e-013  2.326990e-012  3.955190e-013  4.233270e-025  4.507540e-014  1.246560e-013  1.572340e-012  2.045010e-013  7.980620e-013  1.434560e-013  5.986460e-014  1.978730e-013  2.628360e-013  3.123300e-012  2.115380e-013  6.656870e-016  2.004560e-012  1.700000e-016  9.721740e-013  1.138370e-013  3.984270e-012  6.698270e-013  6.094750e-013  1.029240e-012  1.747020e-013  5.770040e-013  1.130010e-012  1.704240e-015  8.529680e-013  1.264630e-012  2.390210e-012  1.148400e-012  3.464260e-012  5.652280e-012  6.516780e-017  1.047410e-009  1.537310e-010  3.922000e-011  1.354000e-010  2.038080e-009  4.898190e-009  5.183530e-010  2.717540e-010  3.621870e-009  7.334320e-011  7.491430e-009  1.149470e-009  1.649460e-010  2.486610e-009  1.162790e-009  1.599280e-010  2.261640e-009  2.563050e-010  3.587680e-010  6.488780e-010  2.669690e-010
  7.943000e-005  6.343040e-001  2.284270e-018  1.576530e-030  3.656960e-001  3.278860e-014  6.100460e-009  8.491810e-009  1.576530e-030  3.891470e-009  8.795070e-014  5.841600e-009  8.696920e-010  2.254360e-011  3.152350e-020  3.980970e-012  7.945880e-012  2.858810e-009  2.840200e-012  9.351040e-011  1.812140e-009  2.280660e-014  1.178600e-013  3.355680e-014  1.098870e-014  1.745970e-014  1.119530e-014  1.076720e-013  7.928990e-014  1.085540e-013  3.528610e-009  6.791910e-011  1.695840e-013  2.815020e-030  4.600040e-013  6.330430e-012  1.157260e-012  5.792110e-015  1.120680e-012  1.576530e-030  1.663330e-014  1.192430e-014  1.576530e-030  1.290890e-013  1.097100e-015  4.388150e-014  2.489460e-014  1.233170e-013  1.273160e-014  2.224550e-014  1.887060e-012  5.794550e-012  3.159370e-015  8.330780e-013  3.773300e-013  4.382430e-011  1.797550e-011  3.328540e-012  6.525190e-016  3.658610e-014  8.545890e-013  7.411390e-015  2.658780e-013  1.576730e-013  8.434650e-014  7.650580e-013  2.025530e-013  2.479140e-013  5.700930e-013  5.394810e-013  4.850800e-012  1.016260e-012  3.055650e-015  1.456920e-012  3.736160e-013  1.176330e-013  3.259220e-013  3.167040e-013  3.727150e-012  8.819290e-013  2.323170e-023  6.410960e-014  1.779520e-013  2.518350e-012  3.106150e-013  1.214140e-012  2.861470e-013  1.313000e-013  2.875940e-013  4.433240e-013  6.027200e-012  5.932510e-013  3.326490e-015  3.346500e-012  7.940950e-016  1.396140e-012  2.183830e-013  6.453650e-012  9.222150e-013  1.052490e-012  1.064080e-012  3.459550e-013  1.257890e-012  1.630230e-012  6.435410e-015  1.548610e-012  1.657500e-012  3.698350e-012  2.584540e-012  4.077330e-012  1.619920e-011  6.644190e-016  1.177250e-009  2.378510e-010  7.364360e-011  2.022280e-010  2.465150e-010  6.578690e-010  6.065400e-011  1.016870e-010  2.855180e-010  2.617300e-011  9.147500e-010  1.257060e-010  7.710270e-012  2.351190e-010  2.141610e-010  2.517970e-011  2.052790e-010  3.659910e-011  4.352830e-011  8.938640e-011  3.724840e-011
  1.000000e-004  6.282000e-001  2.297000e-018  1.091000e-032  3.718000e-001  2.842000e-014  5.922000e-009  8.125000e-009  1.340000e-030  3.620000e-009  9.132000e-014  6.798000e-009  1.171000e-009  2.367000e-011  3.789000e-020  5.179000e-012  1.003000e-011  3.860000e-009  3.899000e-012  1.281000e-010  2.616000e-009  3.526000e-014  1.813000e-013  4.961000e-014  1.648000e-014  2.633000e-014  1.615000e-014  1.631000e-013  1.218000e-013  1.644000e-013  5.788000e-009  1.375000e-010  3.309000e-013  2.467000e-041  9.987000e-013  1.588000e-011  3.723000e-012  9.851000e-015  2.149000e-012  2.534000e-034  2.986000e-014  2.158000e-014  1.544000e-034  1.429000e-013  2.100000e-015  4.621000e-014  2.614000e-014  1.313000e-013  1.826000e-014  3.035000e-014  2.907000e-012  1.019000e-011  4.315000e-015  1.301000e-012  7.156000e-013  7.042000e-011  2.880000e-011  5.268000e-012  1.743000e-015  9.773000e-014  1.365000e-012  1.118000e-014  3.889000e-013  2.053000e-013  1.325000e-013  1.098000e-012  3.253000e-013  4.613000e-013  7.659000e-013  8.380000e-013  7.980000e-012  1.620000e-012  9.545000e-015  2.133000e-012  7.126000e-013  2.570000e-013  4.756000e-013  5.461000e-013  5.900000e-012  2.013000e-012  2.082000e-021  9.193000e-014  2.494000e-013  3.986000e-012  4.727000e-013  1.782000e-012  5.465000e-013  2.787000e-013  4.106000e-013  7.386000e-013  1.097000e-011  1.549000e-012  1.548000e-014  5.518000e-012  3.621000e-015  2.023000e-012  4.189000e-013  1.011000e-011  1.284000e-012  1.760000e-012  1.181000e-012  6.247000e-013  2.490000e-012  2.373000e-012  2.179000e-014  2.457000e-012  2.161000e-012  7.317000e-012  5.144000e-012  4.575000e-012  4.377000e-011  6.243000e-015  1.012000e-009  2.892000e-010  1.092000e-010  3.207000e-010  3.641000e-010  1.358000e-009  1.068000e-010  5.400000e-010  3.597000e-010  1.218000e-010  1.940000e-009  2.381000e-010  5.919000e-012  3.911000e-010  6.803000e-010  6.689000e-011  3.465000e-010  1.041000e-010  1.048000e-010  2.680000e-010  1.199000e-010
  8.000000e-004  5.555000e-001  2.516000e-018  1.115000e-032  4.444000e-001  2.136000e-014  1.124000e-008  1.014000e-008  2.326000e-029  4.364000e-009  1.216000e-011  1.169000e-008  7.406000e-009  7.583000e-011  3.685000e-017  4.824000e-011  7.257000e-011  4.349000e-008  5.937000e-011  1.748000e-009  6.904000e-008  5.637000e-012  6.366000e-012  1.124000e-012  4.187000e-013  7.021000e-013  3.082000e-013  4.311000e-012  3.554000e-012  4.200000e-012  2.156000e-007  8.766000e-008  3.661000e-011  1.190000e-020  1.116000e-009  5.692000e-008  6.764000e-008  2.053000e-012  1.279000e-009  4.072000e-017  7.856000e-012  5.838000e-012  7.091000e-019  5.900000e-012  1.576000e-012  1.110000e-012  4.708000e-013  6.539000e-013  5.730000e-013  9.429000e-013  2.534000e-010  2.642000e-009  1.837000e-013  1.664000e-010  3.647000e-010  2.867000e-008  1.619000e-008  2.300000e-009  1.270000e-011  7.120000e-010  8.037000e-010  3.057000e-012  1.825000e-010  2.059000e-011  5.171000e-011  1.015000e-010  1.031000e-010  4.675000e-010  8.702000e-011  3.037000e-010  5.684000e-009  8.968000e-010  1.664000e-010  4.417000e-010  7.764000e-010  8.327000e-010  1.521000e-010  6.398000e-010  4.900000e-009  6.543000e-007  4.570000e-010  4.499000e-010  3.212000e-010  1.443000e-008  1.433000e-009  1.645000e-009  2.640000e-009  3.438000e-009  4.427000e-010  2.797000e-009  2.167000e-008  2.558000e-008  4.563000e-009  1.388000e-008  1.231000e-009  2.400000e-009  3.031000e-009  2.126000e-008  1.186000e-009  5.447000e-009  3.640000e-010  9.788000e-010  8.079000e-009  4.026000e-009  1.058000e-009  1.859000e-010  3.489000e-010  2.417000e-007  6.390000e-010  1.495000e-010  4.623000e-009  2.040000e-010  2.784000e-020  1.422000e-018  1.392000e-017  2.162000e-015  1.462000e-014  8.177000e-013  5.024000e-015  5.524000e-013  3.465000e-016  1.623000e-013  1.902000e-015  1.183000e-014  1.442000e-020  7.176000e-015  8.273000e-017  7.960000e-019  5.373000e-020  8.508000e-017  6.185000e-016  1.881000e-019  1.947000e-017
  1.000000e-003  5.446000e-001  2.538000e-018  1.113000e-032  4.553000e-001  2.066000e-014  1.029000e-008  8.653000e-009  3.909000e-029  3.904000e-009  2.010000e-011  1.173000e-008  8.592000e-009  7.235000e-011  8.396000e-017  5.498000e-011  8.063000e-011  4.920000e-008  7.092000e-011  2.001000e-009  9.406000e-008  9.962000e-012  8.878000e-012  1.463000e-012  5.514000e-013  9.299000e-013  3.964000e-013  5.705000e-012  4.738000e-012  5.542000e-012  2.343000e-007  1.410000e-007  5.224000e-011  1.878000e-019  1.654000e-009  9.757000e-008  1.377000e-007  4.817000e-012  3.456000e-009  7.686000e-016  1.932000e-011  1.446000e-011  1.068000e-017  1.399000e-011  4.778000e-012  2.780000e-012  1.181000e-012  1.497000e-012  1.578000e-012  5.761000e-012  1.772000e-009  2.122000e-008  1.264000e-012  1.318000e-009  3.378000e-009  5.049000e-007  3.053000e-007  4.058000e-008  2.854000e-010  1.600000e-008  1.521000e-008  5.243000e-011  3.488000e-009  3.185000e-010  9.369000e-010  1.517000e-009  1.769000e-009  9.259000e-009  1.211000e-009  4.884000e-009  1.017000e-007  1.503000e-008  3.676000e-009  6.218000e-009  1.300000e-008  1.598000e-008  1.954000e-009  9.672000e-009  6.523000e-008  7.508000e-007  1.247000e-009  3.970000e-010  1.198000e-010  6.155000e-009  4.870000e-010  3.289000e-010  6.275000e-010  9.266000e-010  8.314000e-011  6.185000e-010  2.830000e-009  4.103000e-009  9.302000e-010  1.218000e-009  1.557000e-010  1.665000e-010  2.562000e-010  1.067000e-009  4.679000e-011  2.486000e-010  1.069000e-011  3.339000e-011  3.059000e-010  1.392000e-010  4.705000e-011  3.683000e-012  6.602000e-012  1.334000e-008  5.474000e-012  8.879000e-013  2.095000e-011  1.389000e-012  4.063000e-026  1.211000e-025  1.408000e-026  4.291000e-024  7.126000e-023  2.887000e-021  6.894000e-024  7.309000e-022  1.320000e-025  6.218000e-023  4.324000e-025  1.653000e-024  1.203000e-030  2.324000e-025  3.868000e-028  2.112000e-030  5.478000e-032  1.536000e-028  6.287000e-028  1.618000e-033  3.244000e-031
  2.000000e-003  5.167000e-001  2.607000e-018  1.088000e-032  4.830000e-001  2.123000e-014  6.839000e-009  4.571000e-009  1.058000e-026  2.586000e-009  6.456000e-011  1.546000e-008  1.852000e-008  4.379000e-011  5.364000e-016  8.324000e-011  1.116000e-010  6.881000e-008  1.221000e-010  2.916000e-009  2.357000e-007  5.194000e-011  2.560000e-011  3.225000e-012  1.263000e-012  2.180000e-012  8.490000e-013  1.345000e-011  1.147000e-011  1.315000e-011  2.002000e-007  4.707000e-007  1.351000e-010  9.835000e-017  5.382000e-009  4.631000e-007  1.005000e-006  7.938000e-011  8.311000e-008  1.294000e-012  3.414000e-010  2.581000e-010  9.736000e-015  2.128000e-010  1.295000e-010  5.065000e-011  2.168000e-011  2.106000e-011  3.506000e-011  4.686000e-011  2.057000e-008  3.536000e-007  1.015000e-011  1.527000e-008  5.846000e-008  7.322000e-006  1.548000e-006  1.279000e-007  1.595000e-009  8.942000e-008  5.395000e-008  1.360000e-010  1.319000e-008  6.450000e-010  2.846000e-009  2.852000e-009  5.803000e-009  4.413000e-008  7.801000e-010  4.582000e-009  1.282000e-007  8.164000e-009  3.784000e-009  1.219000e-009  3.930000e-009  6.907000e-009  3.502000e-010  2.666000e-009  5.816000e-009  2.512000e-009  2.646000e-011  1.047000e-012  9.523000e-014  6.964000e-012  1.894000e-013  3.109000e-014  9.138000e-014  1.887000e-013  6.158000e-015  7.087000e-014  2.632000e-014  6.405000e-014  2.616000e-014  7.136000e-016  2.093000e-016  2.387000e-017  6.084000e-017  3.029000e-017  2.798000e-019  2.165000e-018  1.050000e-020  4.817000e-020  5.898000e-019  6.808000e-020  4.145000e-020  3.860000e-022  5.987000e-022  4.291000e-020  2.980000e-024  7.801000e-026  2.316000e-026  3.769000e-027  2.079000e-047  3.093000e-055  3.299000e-061  1.464000e-058  8.851000e-057  1.849000e-055  3.118000e-059  1.796000e-056  9.271000e-062  1.007000e-057  3.619000e-061  4.458000e-060  3.624000e-068  8.974000e-062  5.910000e-066  5.767000e-069  2.720000e-071  1.515000e-067  8.558000e-066  9.217000e-076  1.431000e-073
  5.000000e-003  4.760000e-001  2.716000e-018  1.001000e-032  5.216000e-001  2.777000e-014  1.732000e-008  8.556000e-009  9.009000e-021  6.485000e-009  7.856000e-010  3.152000e-008  7.875000e-008  3.892000e-011  5.362000e-015  3.178000e-010  3.599000e-010  1.891000e-007  4.790000e-010  8.394000e-009  1.004000e-006  4.922000e-010  1.506000e-010  1.149000e-011  4.707000e-012  8.458000e-012  2.956000e-012  5.305000e-011  4.658000e-011  5.309000e-011  4.446000e-007  1.325000e-006  3.135000e-010  3.246000e-014  1.879000e-008  2.637000e-006  9.754000e-006  1.733000e-010  3.051000e-007  2.416000e-010  8.154000e-010  6.147000e-010  8.720000e-013  3.789000e-010  4.438000e-010  1.227000e-010  5.331000e-011  3.501000e-011  1.015000e-010  3.004000e-009  2.109000e-006  5.819000e-005  5.476000e-010  1.331000e-006  8.460000e-006  6.498000e-006  2.595000e-008  3.163000e-008  7.621000e-010  4.273000e-008  3.526000e-009  5.795000e-012  2.627000e-010  5.380000e-012  4.005000e-011  8.980000e-012  8.516000e-012  1.055000e-010  1.309000e-013  1.255000e-012  5.324000e-011  6.933000e-017  6.506000e-017  6.772000e-020  3.729000e-019  1.048000e-018  1.084000e-021  1.475000e-020  6.961000e-022  6.104000e-024  3.514000e-025  3.717000e-027  1.690000e-028  1.972000e-026  8.008000e-029  1.359000e-030  6.819000e-030  2.209000e-029  7.337000e-032  1.515000e-030  2.391000e-032  1.070000e-031  8.471000e-032  5.760000e-036  4.150000e-036  5.881000e-038  2.844000e-037  2.052000e-038  1.206000e-041  1.517000e-040  1.974000e-044  1.487000e-043  2.740000e-042  1.423000e-044  1.683000e-044  9.043000e-048  9.234000e-048  4.495000e-046  3.153000e-052  1.047000e-055  4.637000e-058  1.882000e-058  9.508000e-090  3.085000e-111  3.698000e-127  7.595000e-125  2.965000e-122  5.294000e-121  2.923000e-127  2.475000e-123  4.470000e-131  9.069000e-125  1.145000e-130  1.978000e-128  3.899000e-140  2.044000e-131  8.258000e-138  7.526000e-143  1.836000e-146  1.682000e-142  1.145000e-138  1.585000e-156  4.900000e-156
  8.000000e-003  4.483000e-001  2.767000e-018  9.206000e-033  5.451000e-001  3.239000e-014  4.672000e-008  1.997000e-008  3.053000e-018  1.685000e-008  4.004000e-009  4.391000e-008  1.654000e-007  1.093000e-010  4.268000e-014  8.835000e-010  8.766000e-010  3.916000e-007  1.225000e-009  1.766000e-008  2.359000e-006  1.620000e-009  4.333000e-010  2.460000e-011  1.026000e-011  1.895000e-011  6.315000e-012  1.201000e-010  1.064000e-010  1.220000e-010  1.336000e-006  2.183000e-006  4.911000e-010  2.983000e-013  2.903000e-008  5.136000e-006  2.431000e-005  1.941000e-010  4.435000e-007  1.410000e-009  9.478000e-010  7.100000e-010  3.624000e-012  3.727000e-010  5.813000e-010  1.433000e-010  6.296000e-011  3.387000e-011  1.266000e-010  6.760000e-009  5.942000e-006  2.056000e-004  5.783000e-010  1.766000e-006  1.424000e-005  3.400000e-006  3.923000e-009  2.259000e-008  7.286000e-010  4.085000e-008  9.929000e-010  1.304000e-012  1.705000e-010  2.237000e-012  2.138000e-011  3.883000e-012  3.086000e-012  4.826000e-011  3.079000e-014  3.723000e-013  1.943000e-011  3.490000e-018  4.430000e-018  1.941000e-022  1.368000e-021  4.820000e-021  2.860000e-024  5.161000e-023  2.348000e-024  5.858000e-025  6.336000e-026  2.551000e-029  2.701000e-030  3.952000e-028  1.084000e-029  7.514000e-032  4.826000e-031  1.946000e-030  2.718000e-033  7.424000e-032  1.220000e-033  7.134000e-033  7.513000e-033  3.028000e-035  3.198000e-035  1.257000e-037  8.178000e-037  1.747000e-038  2.405000e-042  3.812000e-041  9.717000e-046  9.245000e-045  2.090000e-043  2.821000e-046  4.455000e-046  8.170000e-050  7.082000e-050  3.111000e-048  6.083000e-055  4.150000e-059  4.784000e-062  2.805000e-062  1.206000e-097  3.468000e-123  1.101000e-142  3.037000e-140  4.429000e-137  1.086000e-135  8.658000e-143  1.822000e-138  5.602000e-147  8.699000e-140  8.801000e-147  1.036000e-143  3.307000e-157  4.723000e-147  2.557000e-154  2.378000e-160  1.888000e-164  2.384000e-160  3.515000e-155  5.655000e-176  1.066000e-175
  1.000000e-002  4.373000e-001  2.803000e-018  8.988000e-033  5.524000e-001  3.491000e-014  7.398000e-008  2.965000e-008  5.680000e-017  2.624000e-008  8.301000e-009  4.802000e-008  2.251000e-007  1.994000e-010  1.289000e-013  1.436000e-009  1.319000e-009  5.419000e-007  1.891000e-009  2.471000e-008  3.457000e-006  2.763000e-009  7.091000e-010  3.467000e-011  1.456000e-011  2.737000e-011  8.909000e-012  1.743000e-010  1.547000e-010  1.783000e-010  2.232000e-006  2.697000e-006  5.960000e-010  8.842000e-013  3.256000e-008  6.618000e-006  3.623000e-005  2.419000e-010  6.483000e-007  4.159000e-009  1.249000e-009  9.307000e-010  9.083000e-012  4.426000e-010  8.142000e-010  1.897000e-010  8.384000e-011  3.994000e-011  1.733000e-010  8.735000e-009  8.791000e-006  3.484000e-004  5.242000e-010  1.836000e-006  1.705000e-005  2.502000e-006  1.655000e-009  1.860000e-008  7.107000e-010  3.985000e-008  5.519000e-010  6.517000e-013  1.982000e-010  2.037000e-012  2.262000e-011  3.729000e-012  2.637000e-012  4.744000e-011  2.079000e-014  2.888000e-013  1.710000e-011  1.947000e-018  2.939000e-018  4.290000e-023  3.500000e-022  1.411000e-021  7.984000e-025  1.706000e-023  6.661000e-025  1.014000e-024  1.518000e-025  3.113000e-029  2.749000e-030  4.603000e-028  8.584000e-030  4.723000e-032  3.511000e-031  1.615000e-030  1.566000e-033  5.051000e-032  1.606000e-033  1.099000e-032  1.364000e-032  1.180000e-034  1.550000e-034  2.944000e-037  2.279000e-036  2.785000e-038  1.885000e-042  3.431000e-041  4.004000e-046  4.381000e-045  1.122000e-043  8.300000e-047  1.549000e-046  1.811000e-050  1.436000e-050  6.083000e-049  7.343000e-056  2.375000e-060  1.573000e-063  1.132000e-063  7.445000e-101  1.969000e-127  3.669000e-148  1.897000e-145  6.721000e-142  2.141000e-140  7.958000e-148  2.526000e-143  3.735000e-152  1.559000e-144  4.610000e-152  1.721000e-148  6.321000e-163  5.284000e-152  1.079000e-159  3.483000e-166  1.666000e-170  2.512000e-166  1.831000e-160  1.440000e-182  2.280000e-182
  2.000000e-002  4.087000e-001  2.885000e-018  7.760000e-033  5.527000e-001  4.346000e-014  2.701000e-007  9.026000e-008  5.984000e-014  9.207000e-008  6.320000e-008  4.440000e-008  4.569000e-007  1.622000e-009  7.341000e-012  6.033000e-009  4.134000e-009  1.330000e-006  6.711000e-009  6.340000e-008  1.003000e-005  1.249000e-008  3.008000e-009  9.181000e-011  3.897000e-011  7.954000e-011  2.408000e-011  5.113000e-010  4.559000e-010  5.488000e-010  9.737000e-006  5.029000e-006  1.095000e-009  1.183000e-011  4.382000e-008  1.303000e-005  1.060000e-004  6.445000e-010  2.713000e-006  8.318000e-008  3.835000e-009  2.766000e-009  1.146000e-010  9.990000e-010  2.846000e-009  5.905000e-010  2.673000e-010  9.004000e-011  5.850000e-010  1.785000e-008  2.608000e-005  1.503000e-003  4.435000e-010  2.264000e-006  3.095000e-005  1.167000e-006  1.531000e-010  1.195000e-008  7.202000e-010  4.038000e-008  1.182000e-010  1.013000e-013  4.303000e-010  2.123000e-012  3.590000e-011  4.436000e-012  2.498000e-012  6.624000e-011  9.876000e-015  2.011000e-013  1.698000e-011  6.849000e-019  1.628000e-018  2.781000e-023  3.372000e-022  1.975000e-021  2.615000e-025  8.863000e-024  1.569000e-025  1.029000e-023  3.322000e-024  1.475000e-028  8.485000e-030  2.065000e-027  1.024000e-029  1.991000e-031  2.199000e-030  1.459000e-029  2.762000e-033  1.395000e-031  2.670000e-032  2.777000e-031  5.328000e-031  8.873000e-033  2.051000e-032  6.219000e-036  7.665000e-035  1.995000e-037  1.469000e-042  3.904000e-041  1.428000e-046  2.291000e-045  8.325000e-044  2.098000e-047  6.080000e-047  2.522000e-051  1.479000e-051  1.080000e-049  4.605000e-057  1.805000e-062  4.885000e-066  5.913000e-066  2.126000e-108  4.483000e-135  2.831000e-160  6.838000e-157  2.806000e-152  1.910000e-150  8.300000e-159  1.034000e-153  1.984000e-163  1.280000e-154  9.950000e-164  1.478000e-158  6.085000e-176  1.053000e-162  9.342000e-172  1.307000e-179  1.351000e-184  3.033000e-180  5.540000e-172  3.166000e-198  8.311000e-198
  5.000000e-002  3.617000e-001  2.968000e-018  6.486000e-033  4.734000e-001  5.581000e-014  8.575000e-007  2.343000e-007  3.853000e-011  2.905000e-007  4.553000e-007  1.483000e-008  5.017000e-007  2.314000e-008  1.120000e-009  2.698000e-008  1.205000e-008  3.102000e-006  2.615000e-008  1.554000e-007  2.678000e-005  5.526000e-008  1.287000e-008  2.405000e-010  1.016000e-010  2.945000e-010  8.311000e-011  2.529000e-009  2.902000e-009  5.828000e-009  4.139000e-005  9.998000e-006  3.033000e-009  2.090000e-010  4.022000e-008  2.012000e-005  2.788000e-004  1.326000e-009  1.045000e-005  1.425000e-006  1.031000e-008  6.621000e-009  1.106000e-009  1.700000e-009  8.562000e-009  1.621000e-009  7.651000e-010  1.580000e-010  1.762000e-009  3.253000e-008  7.943000e-005  7.654000e-003  4.407000e-010  3.771000e-006  8.716000e-005  6.285000e-007  1.698000e-011  7.306000e-009  8.137000e-010  4.563000e-008  3.160000e-011  1.856000e-014  1.209000e-009  2.073000e-012  6.393000e-011  4.895000e-012  2.469000e-012  1.124000e-010  3.726000e-015  1.282000e-013  1.785000e-011  1.873000e-019  7.979000e-019  6.060000e-023  1.254000e-021  1.227000e-020  1.617000e-025  1.010000e-023  1.003000e-025  1.385000e-022  1.040000e-022  7.208000e-028  3.554000e-029  1.451000e-026  2.129000e-029  2.139000e-030  4.029000e-029  4.437000e-028  9.144000e-033  8.354000e-031  7.784000e-031  1.408000e-029  4.768000e-029  8.376000e-031  3.913000e-030  2.135000e-034  4.818000e-033  4.120000e-036  1.838000e-042  8.204000e-041  1.208000e-045  3.267000e-044  1.943000e-042  8.918000e-047  4.580000e-046  8.598000e-051  3.560000e-051  2.782000e-048  6.514000e-056  2.364000e-062  3.206000e-066  7.358000e-066  1.868000e-114  1.542000e-140  3.997000e-168  1.824000e-163  3.338000e-157  2.277000e-150  9.164000e-164  4.758000e-158  7.183000e-169  7.001000e-159  1.000000e-169  7.041000e-163  1.331000e-183  7.218000e-168  1.391000e-178  7.347000e-188  1.213000e-193  2.986000e-189  3.960000e-174  1.646000e-206  1.576000e-203
  8.000000e-002  3.436000e-001  3.038000e-018  6.616000e-033  3.868000e-001  6.592000e-014  1.004000e-006  2.528000e-007  3.380000e-010  3.518000e-007  7.740000e-007  3.866000e-009  2.455000e-007  5.576000e-008  6.456000e-009  3.719000e-008  1.378000e-008  3.347000e-006  3.703000e-008  1.736000e-007  3.078000e-005  8.187000e-008  1.903000e-008  3.097000e-010  1.329000e-010  9.855000e-010  2.766000e-010  1.105000e-008  1.351000e-008  3.094000e-008  5.603000e-005  1.018000e-005  6.041000e-009  8.686000e-010  2.574000e-008  1.712000e-005  3.169000e-004  1.113000e-009  1.229000e-005  3.098000e-006  1.051000e-008  6.064000e-009  1.811000e-009  1.337000e-009  9.109000e-009  1.683000e-009  8.178000e-010  1.290000e-010  1.926000e-009  3.243000e-008  1.050000e-004  1.342000e-002  3.672000e-010  4.171000e-006  1.284000e-004  3.775000e-007  6.134000e-012  3.747000e-009  5.867000e-010  3.293000e-008  1.377000e-011  6.940000e-015  1.232000e-009  1.162000e-012  5.058000e-011  2.839000e-012  1.438000e-012  8.863000e-011  1.285000e-015  5.905000e-014  1.087000e-011  5.507000e-020  3.192000e-019  3.584000e-023  9.904000e-022  1.285000e-020  6.363000e-026  5.488000e-024  3.845000e-026  1.758000e-022  1.968000e-022  5.420000e-028  2.387000e-029  1.297000e-026  1.176000e-029  1.839000e-030  4.627000e-029  6.740000e-028  4.978000e-033  6.226000e-031  9.509000e-031  2.315000e-029  1.060000e-028  1.514000e-030  1.011000e-029  2.722000e-034  8.445000e-033  5.954000e-036  9.171000e-043  5.438000e-041  7.605000e-046  2.734000e-044  2.140000e-042  4.905000e-047  3.413000e-046  4.744000e-051  1.667000e-051  2.862000e-048  6.020000e-056  7.885000e-063  7.517000e-067  2.395000e-066  2.361000e-117  1.079000e-142  2.666000e-171  3.047000e-166  2.073000e-159  7.968000e-151  9.332000e-165  7.291000e-159  3.248000e-170  6.073000e-160  2.616000e-171  3.497000e-164  9.741000e-186  1.641000e-169  7.067000e-181  1.393000e-190  1.144000e-196  2.474000e-192  3.142000e-174  4.662000e-208  8.937000e-205
  1.000000e-001  3.350000e-001  3.052000e-018  6.700000e-033  3.429000e-001  7.175000e-014  9.815000e-007  2.388000e-007  6.931000e-010  3.536000e-007  8.989000e-007  1.839000e-009  1.392000e-007  7.526000e-008  1.249000e-008  3.957000e-008  1.387000e-008  3.236000e-006  4.069000e-008  1.706000e-007  3.058000e-005  9.158000e-008  2.125000e-008  3.439000e-010  1.520000e-010  2.316000e-009  6.223000e-010  2.322000e-008  2.691000e-008  6.214000e-008  5.921000e-005  9.570000e-006  9.531000e-009  1.823000e-009  1.963000e-008  1.483000e-005  3.124000e-004  9.282000e-010  1.190000e-005  3.826000e-006  9.560000e-009  5.206000e-009  1.961000e-009  1.081000e-009  8.423000e-009  1.547000e-009  7.646000e-010  1.071000e-010  1.821000e-009  3.107000e-008  1.141000e-004  1.656000e-002  3.331000e-010  4.296000e-006  1.503000e-004  2.890000e-007  3.745000e-012  2.586000e-009  4.727000e-010  2.657000e-008  8.858000e-012  4.178000e-015  1.140000e-009  8.097000e-013  4.123000e-011  1.998000e-012  1.026000e-012  7.261000e-011  7.189000e-016  3.760000e-014  7.859000e-012  2.814000e-020  1.868000e-019  2.397000e-023  7.536000e-022  1.110000e-020  3.569000e-026  3.547000e-024  2.089000e-026  1.586000e-022  2.101000e-022  3.813000e-028  1.594000e-029  9.855000e-027  7.138000e-030  1.293000e-030  3.702000e-029  6.116000e-028  2.846000e-033  4.087000e-031  7.496000e-031  2.083000e-029  1.090000e-028  1.356000e-030  1.056000e-029  2.097000e-034  7.480000e-033  4.940000e-036  4.827000e-043  3.251000e-041  4.086000e-046  1.669000e-044  1.478000e-042  2.484000e-047  1.977000e-046  2.401000e-051  7.811000e-052  1.826000e-048  3.685000e-056  3.073000e-063  2.416000e-067  8.878000e-067  8.727000e-119  6.870000e-144  6.587000e-173  1.055000e-167  1.199000e-160  2.558000e-151  1.958000e-165  2.093000e-159  6.049000e-171  1.699000e-160  4.139000e-172  8.288000e-165  8.424000e-187  2.834000e-170  6.656000e-182  8.765000e-192  5.418000e-198  1.131000e-193  1.671000e-174  6.650000e-209  1.535000e-205
  2.000000e-001  3.128000e-001  3.135000e-018  7.422000e-033  2.221000e-001  9.606000e-014  6.995000e-007  1.528000e-007  4.464000e-009  2.875000e-007  1.101000e-006  4.137000e-010  5.481000e-009  1.309000e-007  5.898000e-008  3.652000e-008  1.499000e-008  2.364000e-006  4.453000e-008  1.323000e-007  2.503000e-005  1.110000e-007  2.624000e-008  5.932000e-010  3.601000e-010  3.319000e-008  6.767000e-009  1.582000e-007  1.434000e-007  3.371000e-007  5.479000e-005  6.706000e-006  4.887000e-008  2.395000e-008  5.665000e-009  7.070000e-006  2.475000e-004  3.268000e-010  7.420000e-006  5.452000e-006  5.336000e-009  2.185000e-009  1.823000e-009  3.771000e-010  4.949000e-009  8.909000e-010  4.778000e-010  4.254000e-011  1.205000e-009  1.792000e-008  1.084000e-004  2.594000e-002  1.907000e-010  4.058000e-006  2.352000e-004  1.220000e-007  7.839000e-013  6.184000e-010  2.107000e-010  1.212000e-008  1.868000e-012  7.808000e-016  7.505000e-010  1.801000e-013  1.710000e-011  4.577000e-013  2.625000e-013  3.259000e-011  7.739000e-017  6.774000e-015  2.350000e-012  2.484000e-021  2.794000e-020  3.478000e-024  1.816000e-022  4.411000e-021  3.219000e-027  5.528000e-025  2.270000e-027  5.365000e-023  1.327000e-022  5.794000e-029  2.104000e-030  2.173000e-027  7.871000e-031  1.400000e-031  6.654000e-030  1.808000e-028  1.772000e-034  4.347000e-032  9.639000e-032  4.481000e-030  3.950000e-029  2.216000e-031  3.092000e-030  2.168000e-035  1.326000e-033  8.318000e-037  1.997000e-044  2.222000e-042  1.522000e-047  1.028000e-045  1.489000e-043  8.756000e-049  1.175000e-047  9.280000e-053  2.151000e-053  1.038000e-049  2.229000e-057  4.417000e-065  1.750000e-069  1.112000e-068  2.072000e-123  5.638000e-148  4.750000e-178  1.759000e-172  7.004000e-165  1.195000e-153  3.142000e-168  8.243000e-162  6.692000e-174  6.908000e-163  3.597000e-175  2.020000e-167  1.424000e-190  3.012000e-173  1.677000e-185  7.754000e-196  2.255000e-202  5.009000e-198  3.302000e-176  5.042000e-212  1.059000e-208
  5.000000e+000  2.710000e-001  2.545000e-018  6.478000e-033  6.791000e-001  1.035000e-012  1.662000e-010  9.393000e-014  3.993000e-009  1.616000e-008  1.959000e-011  5.702000e-012  2.140000e-012  3.882000e-008  3.687000e-011  1.807000e-011  1.970000e-008  4.036000e-009  8.699000e-009  2.101000e-010  9.999000e-010  7.520000e-009  1.105000e-008  2.711000e-011  1.368000e-008  4.853000e-008  2.765000e-009  1.736000e-009  1.809000e-010  2.112000e-007  9.493000e-006  7.130000e-006  6.802000e-011  8.009000e-007  1.468000e-018  1.310000e-011  5.748000e-007  8.248000e-020  2.381000e-011  3.037000e-007  2.064000e-012  2.672000e-017  3.838000e-013  8.731000e-013  1.208000e-007  5.680000e-012  2.384000e-006  4.920000e-012  2.428000e-006  2.808000e-017  1.720000e-009  4.150000e-003  1.084000e-018  2.381000e-010  1.460000e-004  6.327000e-006  1.607000e-009  9.467000e-016  5.034000e-012  7.650000e-007  8.905000e-014  1.809000e-016  1.179000e-013  4.097000e-023  7.922000e-017  1.728000e-019  1.392000e-022  4.484000e-016  4.274000e-027  3.670000e-021  1.227000e-014  6.292000e-023  7.419000e-018  2.636000e-026  1.408000e-020  3.443000e-015  3.333000e-028  6.259000e-022  8.294000e-019  1.359000e-023  1.220000e-016  1.015000e-034  4.621000e-029  3.214000e-019  2.911000e-025  2.895000e-031  1.408000e-025  3.838000e-020  8.791000e-033  2.312000e-026  2.541000e-031  1.172000e-025  1.027000e-020  7.500000e-031  1.209000e-025  1.728000e-034  1.139000e-028  6.271000e-027  8.538000e-037  9.595000e-031  8.791000e-042  6.032000e-036  8.689000e-030  1.749000e-038  2.447000e-033  2.850000e-040  1.728000e-043  4.103000e-042  1.396000e-039  1.383000e-048  2.845000e-050  1.957000e-045  3.402000e-085  1.160000e-106  8.762000e-127  1.249000e-115  8.113000e-109  2.577000e-097  2.997000e-112  1.401000e-102  6.272000e-116  5.419000e-101  7.441000e-116  2.829000e-106  1.573000e-117  7.064000e-111  1.909000e-111  7.090000e-114  6.949000e-112  3.632000e-114  3.146000e-109  2.586000e-117  1.788000e-126
  8.000000e+000  2.652000e-001  3.135000e-018  2.493000e-033  4.865000e-001  8.608000e-014  7.261000e-006  1.508000e-006  8.099000e-008  3.104000e-006  1.361000e-005  4.532000e-009  6.244000e-008  2.208000e-006  1.273000e-006  5.708000e-007  2.879000e-007  3.431000e-005  6.604000e-007  1.832000e-006  2.836000e-004  1.246000e-006  2.934000e-007  9.779000e-009  7.666000e-009  9.498000e-007  1.822000e-007  3.656000e-006  3.050000e-006  7.326000e-006  6.122000e-004  6.439000e-005  1.110000e-006  7.241000e-007  3.350000e-008  5.009000e-005  2.104000e-003  2.030000e-009  5.631000e-005  5.364000e-005  4.036000e-008  1.460000e-008  1.567000e-008  2.387000e-009  3.773000e-008  6.671000e-009  3.719000e-009  3.259000e-010  1.108000e-008  7.457000e-009  5.402000e-005  1.548000e-002  1.874000e-010  4.774000e-006  3.318000e-004  2.617000e-006  1.294000e-010  2.046000e-008  8.738000e-009  5.138000e-007  2.416000e-010  9.784000e-014  5.007000e-008  7.981000e-012  9.464000e-010  2.026000e-011  1.232000e-011  1.890000e-009  2.643000e-015  2.789000e-013  1.165000e-010  9.567000e-020  1.297000e-018  1.146000e-016  7.175000e-015  2.087000e-013  6.586000e-019  1.371000e-016  3.962000e-014  3.214000e-013  9.829000e-013  2.505000e-019  3.226000e-015  4.023000e-012  1.397000e-014  1.329000e-014  7.579000e-013  2.464000e-011  1.383000e-016  4.099000e-014  1.112000e-012  6.215000e-011  6.595000e-010  9.782000e-010  1.669000e-008  1.576000e-013  1.166000e-011  2.764000e-014  1.489000e-020  1.984000e-018  1.472000e-018  1.191000e-016  2.061000e-014  6.317000e-019  1.021000e-017  6.496000e-023  2.733000e-023  1.335000e-015  5.917000e-015  1.386000e-019  3.011000e-018  2.318000e-017  3.772000e-047  8.598000e-046  1.436000e-055  1.186000e-041  6.457000e-032  1.252000e-015  1.984000e-030  6.973000e-024  4.074000e-036  6.350000e-025  3.089000e-037  8.517000e-027  1.371000e-052  1.414000e-032  1.074000e-042  1.172000e-053  6.879000e-060  3.641000e-055  7.786000e-031  5.740000e-063  2.667000e-044
  1.000000e+001  2.693000e-001  3.108000e-018  4.680000e-033  3.402000e-001  8.042000e-014  2.482000e-006  5.357000e-007  1.536000e-008  1.002000e-006  3.952000e-006  1.655000e-009  5.683000e-008  5.309000e-007  2.400000e-007  1.557000e-007  6.612000e-008  9.867000e-006  1.700000e-007  5.151000e-007  7.678000e-005  3.010000e-007  6.847000e-008  1.889000e-009  1.191000e-009  1.220000e-007  2.574000e-008  5.848000e-007  5.242000e-007  1.235000e-006  1.528000e-004  1.706000e-005  1.752000e-007  8.516000e-008  1.130000e-008  1.404000e-005  4.889000e-004  5.161000e-010  1.166000e-005  8.502000e-006  8.258000e-009  3.383000e-009  2.803000e-009  5.822000e-010  7.604000e-009  1.364000e-009  7.303000e-010  6.926000e-011  1.952000e-009  1.889000e-008  1.137000e-004  2.708000e-002  2.166000e-010  4.586000e-006  2.645000e-004  6.190000e-007  5.687000e-012  3.827000e-009  1.296000e-009  7.453000e-008  1.189000e-011  4.852000e-015  3.411000e-009  7.996000e-013  7.547000e-011  2.006000e-012  1.144000e-012  1.413000e-010  3.204000e-016  2.791000e-014  9.635000e-012  9.205000e-021  1.030000e-019  4.988000e-023  2.592000e-021  6.264000e-020  5.489000e-026  9.378000e-024  1.122000e-025  5.951000e-022  1.463000e-021  5.731000e-028  6.125000e-029  6.300000e-026  3.853000e-029  4.028000e-030  1.906000e-028  5.153000e-027  8.217000e-033  2.005000e-030  2.487000e-030  1.151000e-028  1.009000e-027  5.299000e-030  7.352000e-029  4.893000e-034  2.978000e-032  1.867000e-035  7.764000e-043  8.595000e-041  2.096000e-045  1.408000e-043  2.030000e-041  1.343000e-046  1.793000e-045  1.273000e-050  2.916000e-051  1.455000e-047  2.374000e-055  1.902000e-062  1.771000e-066  1.120000e-065  1.321000e-120  1.363000e-143  2.894000e-173  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000  0.000000e+000

